Learning the random variables in Monte Carlo simulations with stochastic gradient descent: Machine learning for parametric PDEs and financial derivative pricing

In financial engineering, prices of financial products are computed approximately many times each trading day with (slightly) different parameters in each calculation. In many financial models such prices can be approximated by means of Monte Carlo (MC) simulations. To obtain a good approximation the MC sample size usually needs to be considerably large resulting in a long computing time to obtain a single approximation. In this paper we introduce a new approximation strategy for parametric approximation problems including the parametric financial pricing problems described above. A central aspect of the approximation strategy proposed in this article is to combine MC algorithms with machine learning techniques to, roughly speaking, learn the random variables (LRV) in MC simulations. In other words, we employ stochastic gradient descent (SGD) optimization methods not to train parameters of standard artificial neural networks (ANNs) but to learn random variables appearing in MC approximations. We numerically test the LRV strategy on various parametric problems with convincing results when compared with standard MC simulations, Quasi-Monte Carlo simulations, SGD-trained shallow ANNs, and SGD-trained deep ANNs. Our numerical simulations strongly indicate that the LRV strategy might be capable to overcome the curse of dimensionality in the $L^\infty$-norm in several cases where the standard deep learning approach has been proven not to be able to do so. This is not a contradiction to lower bounds established in the scientific literature because this new LRV strategy is outside of the class of algorithms for which lower bounds have been established in the scientific literature. The proposed LRV strategy is of general nature and not only restricted to the parametric financial pricing problems described above, but applicable to a large class of approximation problems.

==> 1_BS1/lrv_simple_exact.py <==
import tensorflow as tf
import os
import time
import numpy as np
import random

print("Running exact")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)


dtype = tf.float32

# Learning rate schedule
train_steps = 140000
lr_boundaries = [20000, 40000, 60000, 80000, 100000, 120000]
lr_values = [0.1, 0.01, 0.001, 0.0001, 0.00001, 1e-6, 1e-7]
eval_step = 5000

batch_size = 8192
mc_runs = 1000

_file = open('black_scholes_lrv_exact.csv', 'w')
_file.write('num_lrv_variables, mc_samples, antithetic, batch_size, l1_error, '
            'l_2_error, l_inf_error, train_time, eval_time, dtype\n')

for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256]:
    print("-----", fact, "-----")
    for antithetic in [False, True]:

        tf.compat.v1.reset_default_graph()

        # Trainable parameters
        num_lrv_variables = 32 * fact
        W = tf.compat.v1.get_variable('w', shape=(1, num_lrv_variables), dtype=dtype,
                                      initializer=tf.random_normal_initializer(stddev=1.))
        if antithetic:
            W = tf.concat([W, -W], axis=1)

        # Input variables of the model
        s_0 = tf.compat.v1.random_uniform((batch_size, 1), minval=50.,
                                          maxval=100., dtype=dtype)
        T = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01,
                                        maxval=1., dtype=dtype)
        mu = tf.compat.v1.random_uniform((batch_size, 1), minval=-0.1,
                                         maxval=0.1, dtype=dtype)
        sigma = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01,
                                            maxval=0.5, dtype=dtype)
        K = tf.compat.v1.random_uniform((batch_size, 1), minval=10.,
                                        maxval=70., dtype=dtype)

        # Build the model
        S_t = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T + sigma * tf.sqrt(T) * W)

        price = tf.exp(-mu * T) * tf.reduce_mean(tf.maximum(S_t - K, 0.),
                                                 axis=1, keepdims=True)

        # Exact reference solutions
        dist = tf.compat.v1.distributions.Normal(loc=tf.constant(0., dtype=dtype),
                                                 scale=tf.constant(1., dtype=dtype))

        d1 = (tf.math.log(s_0 / K)
              + (mu + (sigma ** 2) / 2.) * T) / sigma / tf.sqrt(T)
        call = tf.maximum(s_0 * dist.cdf(d1) - K * tf.exp(-mu * T)
                          * dist.cdf(d1 - sigma * tf.sqrt(T)), 0.)

        loss_exact = tf.reduce_mean((price - call) ** 2)

        abs_pc = tf.abs(price - call)
        l_1_error = tf.reduce_mean(abs_pc)
        l_2_error = tf.reduce_mean(abs_pc ** 2)
        l_inf_error = tf.reduce_max(abs_pc)

        global_step = tf.Variable(0, trainable=False)
        learning_rate \
            = tf.compat.v1.train.piecewise_constant(global_step, lr_boundaries,
                                                    lr_values)
        optimizer = tf.compat.v1.train.AdamOptimizer(learning_rate)
        train_op = optimizer.minimize(loss_exact, global_step=global_step)

        # Training session
        with tf.compat.v1.Session() as sess:

            t_0 = time.time()
            sess.run(tf.compat.v1.global_variables_initializer())

            W_init = sess.run(W)

            for step in range(train_steps):
                if step % eval_step == 0:
                    _, loss_exact_val = sess.run([train_op, loss_exact])
                    print(step, ":", np.sqrt(loss_exact_val))
                else:
                    sess.run(train_op)

            t_1 = time.time()
            train_time = t_1 - t_0

            W_trained = sess.run(W)

            with open('weights_LRV' + str(num_lrv_variables) + str(antithetic) + '_exact.npy', 'wb') as f:
                np.save(f, W_init)
                np.save(f, W_trained)

            t_0 = time.time()

            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.

            for _ in range(mc_runs):
                l_1, l_2, l_inf = sess.run([l_1_error, l_2_error, l_inf_error])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)

            l_1_total /= mc_runs
            l_2_total = np.sqrt(l_2_total / mc_runs)

            t_1 = time.time()

            eval_time = t_1 - t_0

            _file.write('%i, %i, %i, %i, %.10f, %.10f, %.10f, %f, '
                        '%f, float32\n' % (num_lrv_variables, mc_runs * batch_size,
                                           antithetic, batch_size, l_1_total, l_2_total,
                                           l_inf_total, train_time, eval_time))
            _file.flush()


==> 1_BS1/lrv_simple_mc.py <==
import tensorflow as tf
import time
import numpy as np
import random
import os

print("Running mc")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)


dtype = tf.float32

# Learning rate schedule
train_steps = 140000
lr_boundaries = [20000, 40000, 60000, 80000, 100000, 120000]
lr_values = [0.1, 0.01, 0.001, 0.0001, 0.00001, 1e-6, 1e-7]
eval_step = 5000

training_antithetic = True

for batch_size in [2048, 4096, 8192]:
    mc_runs = int(1000 * 8192 / batch_size)

    for num_samples_mc_training in [1024, 2048, 4096]:

        _file = open('black_scholes_lrv_MC' + str(num_samples_mc_training) +
                     '_BS' + str(batch_size) + '.csv', 'w')
        _file.write('num_lrv_variables, mc_samples, antithetic, '
                    'batch_size, l1_error, l_2_error, l_inf_error, '
                    'train_time, eval_time, dtype, num_samples_mc_training, '
                    'training_antithetic\n')

        for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256]:
            for antithetic in [False, True]:
                print("-----", fact, antithetic, "-----")

                tf.compat.v1.reset_default_graph()

                # Trainable parameters
                num_lrv_variables = 32 * fact
                W = tf.compat.v1.get_variable('w', shape=(1, num_lrv_variables),
                                              dtype=dtype,
                                              initializer=tf.random_normal_initializer(stddev=1.))

                if antithetic:
                    W = tf.concat([W, -W], axis=1)

                # Input variables of the model
                s_0 = tf.compat.v1.random_uniform((batch_size, 1), minval=50.,
                                                  maxval=100., dtype=dtype)
                T = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01,
                                                maxval=1., dtype=dtype)
                mu = tf.compat.v1.random_uniform((batch_size, 1), minval=-0.1,
                                                 maxval=0.1, dtype=dtype)
                sigma = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01,
                                                    maxval=0.5, dtype=dtype)
                K = tf.compat.v1.random_uniform((batch_size, 1), minval=10.,
                                                maxval=70., dtype=dtype)

                # Build the model
                S_t = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T + sigma * tf.sqrt(T) * W)

                price = tf.exp(-mu * T) * \
                        tf.reduce_mean(tf.maximum(S_t - K, 0.), axis=1, keepdims=True)

                # Exact reference solutions
                dist = tf.compat.v1.distributions.Normal(loc=tf.constant(0., dtype=dtype),
                                                         scale=tf.constant(1., dtype=dtype))

                d1 = (tf.math.log(s_0 / K) + (mu + (sigma ** 2) / 2.) * T) / sigma / tf.sqrt(T)
                call = tf.maximum(s_0 * dist.cdf(d1) - K * tf.exp(-mu * T)
                                  * dist.cdf(d1 - sigma * tf.sqrt(T)), 0.)

                loss_exact = tf.reduce_mean((price - call) ** 2)

                # MC reference solutions
                W_mc = tf.random.normal((batch_size, num_samples_mc_training), dtype=dtype)

                S_t_mc = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T + sigma * tf.sqrt(T) * W_mc)
                if training_antithetic:
                    S_t_mc2 = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T - sigma * tf.sqrt(T) * W_mc)
                    S_t_mc = tf.concat([S_t_mc, S_t_mc2], axis=1)

                mc_price = tf.exp(-mu * T) * \
                           tf.reduce_mean(tf.maximum(S_t_mc - K, 0.), axis=1, keepdims=True)

                loss_mc = tf.reduce_mean((price - mc_price) ** 2)

                abs_errors = tf.abs(price - call)
                l_1_error = tf.reduce_mean(abs_errors)
                l_2_error = tf.reduce_mean(abs_errors ** 2)
                l_inf_error = tf.reduce_max(abs_errors)

                global_step = tf.Variable(0, trainable=False)
                learning_rate \
                    = tf.compat.v1.train.piecewise_constant(global_step, lr_boundaries,
                                                            lr_values)
                optimizer = tf.compat.v1.train.AdamOptimizer(learning_rate)

                train_op = optimizer.minimize(loss_mc, global_step=global_step)

                # Training session
                with tf.compat.v1.Session() as sess:

                    t_0 = time.time()
                    sess.run(tf.compat.v1.global_variables_initializer())

                    W_init = sess.run(W)

                    for step in range(train_steps):
                        if step % eval_step == 0:
                            _, loss_mc_val, loss_exact_val = sess.run([train_op, loss_mc, loss_exact])
                            print(step, ":", np.sqrt(loss_mc_val), ",", np.sqrt(loss_exact_val))
                        else:
                            sess.run(train_op)

                    t_1 = time.time()
                    train_time = t_1 - t_0

                    W_trained = sess.run(W)

                    weights_file = 'weights_LRV' + str(num_lrv_variables) + str(antithetic) + \
                                   '_MC' + str(num_samples_mc_training) + \
                                   str(training_antithetic) + \
                                   '_BS' + str(batch_size) + '.npy'
                    with open(weights_file, 'wb') as f:
                        np.save(f, W_init)
                        np.save(f, W_trained)

                    t_0 = time.time()

                    l_1_total = 0.
                    l_2_total = 0.
                    l_inf_total = 0.

                    for _ in range(mc_runs):
                        l_1, l_2, l_inf = sess.run([l_1_error, l_2_error, l_inf_error])
                        l_1_total += l_1
                        l_2_total += l_2
                        l_inf_total = max(l_inf_total, l_inf)

                    l_1_total /= mc_runs
                    l_2_total = np.sqrt(l_2_total / mc_runs)

                    t_1 = time.time()

                    eval_time = t_1 - t_0

                    _file.write('%i, %i, %i, %i, %.10f, %.10f, %.10f, %f, '
                                '%f, float32, %i, %i \n' %
                                (num_lrv_variables, mc_runs * batch_size,
                                 antithetic, batch_size, l_1_total, l_2_total,
                                 l_inf_total, train_time, eval_time, num_samples_mc_training,
                                 training_antithetic))
                    _file.flush()


==> 1_BS1/mc_simple.py <==
import tensorflow as tf
import os
import time
import numpy as np
import random

print("Running mc")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)


dtype = tf.float32
mc_runs = 1000
batch_size = 8192

_file = open('black_scholes_mc.csv', 'w')
_file.write('num_samples, mc_samples, antithetic, l1_error, l_2_error, l_inf_error, time, dtype\n')

for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024]:
    for antithetic in [False, True]:

        tf.compat.v1.reset_default_graph()

        num_samples = 32 * fact

        s_0 = tf.compat.v1.random_uniform((batch_size, 1), minval=90., maxval=110., dtype=dtype)
        T = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=1., dtype=dtype)
        mu = tf.compat.v1.random_uniform((batch_size, 1), minval=-0.1, maxval=0.1, dtype=dtype)
        sigma = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=0.5, dtype=dtype)
        K = tf.compat.v1.random_uniform((batch_size, 1), minval=90., maxval=110., dtype=dtype)

        # Random variables
        W = tf.random.normal((batch_size, num_samples), dtype=dtype)

        S_t = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T + sigma * tf.sqrt(T) * W)
        if antithetic:
            S_t2 = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T - sigma * tf.sqrt(T) * W)
            S_t = tf.concat([S_t, S_t2], axis=1)

        price = tf.exp(-mu * T) * tf.reduce_mean(tf.maximum(S_t - K, 0.), axis=1, keepdims=True)

        # Exact reference solutions
        dist = tf.compat.v1.distributions.Normal(loc=tf.constant(0., dtype=dtype), scale=tf.constant(1., dtype=dtype))

        d1 = (tf.math.log(s_0 / K) + (mu + (sigma ** 2) / 2.) * T) / sigma / tf.sqrt(T)
        call = tf.maximum(s_0 * dist.cdf(d1) - K * tf.exp(-mu * T) * dist.cdf(d1 - sigma * tf.sqrt(T)), 0.)

        abs_errors = tf.abs(price - call)
        l_1_error = tf.reduce_mean(abs_errors)
        l_2_error = tf.reduce_mean(abs_errors ** 2)
        l_inf_error = tf.reduce_max(abs_errors)

        with tf.compat.v1.Session() as sess:

            t_0 = time.time()

            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.

            for _ in range(mc_runs):
                l_1, l_2, l_inf = sess.run([l_1_error, l_2_error, l_inf_error])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)

            l_1_total /= mc_runs
            l_2_total = np.sqrt(l_2_total / mc_runs)

            t_1 = time.time()

            _file.write('%i, %i, %i, %f, %f, %f, %f, float32\n' % (num_samples, mc_runs * batch_size, antithetic, l_1_total, l_2_total, l_inf_total, t_1 - t_0))
            _file.flush()

_file.close()


==> 1_BS1/mc_simple_hist.py <==
import tensorflow as tf
import os
import time
import numpy as np

tf.compat.v1.disable_eager_execution()
dtype = tf.float32
mc_runs = 1000
batch_size = 8192

_file = open('black_scholes_mc_hist.csv', 'w')
_file.write('num_samples, mc_samples, antithetic, l1_error, l_2_error, l_inf_error, time, dtype\n')

for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024]:
    for antithetic in [False, True]:

        tf.compat.v1.reset_default_graph()

        num_samples = 32 * fact

        s_0 = tf.compat.v1.random_uniform((batch_size, 1), minval=90., maxval=110., dtype=dtype)
        T = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=1., dtype=dtype)
        mu = tf.compat.v1.random_uniform((batch_size, 1), minval=-0.1, maxval=0.1, dtype=dtype)
        sigma = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=0.5, dtype=dtype)
        K = tf.compat.v1.random_uniform((batch_size, 1), minval=90., maxval=110., dtype=dtype)

        # Random variables (as a variable so that it does not get retrained every time)
        W = tf.compat.v1.get_variable('w', shape=(1, num_samples), dtype=dtype,
                                      initializer=tf.random_normal_initializer(stddev=1.))
 

        S_t = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T + sigma * tf.sqrt(T) * W)
        if antithetic:
            S_t2 = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T - sigma * tf.sqrt(T) * W)
            S_t = tf.concat([S_t, S_t2], axis=1)

        price = tf.exp(-mu * T) * tf.reduce_mean(tf.maximum(S_t - K, 0.), axis=1, keepdims=True)

        # Exact reference solutions
        dist = tf.compat.v1.distributions.Normal(loc=tf.constant(0., dtype=dtype), scale=tf.constant(1., dtype=dtype))

        d1 = (tf.math.log(s_0 / K) + (mu + (sigma ** 2) / 2.) * T) / sigma / tf.sqrt(T)
        call = tf.maximum(s_0 * dist.cdf(d1) - K * tf.exp(-mu * T) * dist.cdf(d1 - sigma * tf.sqrt(T)), 0.)

        abs_errors = tf.abs(price - call)
        l_1_error = tf.reduce_mean(abs_errors)
        l_2_error = tf.reduce_mean(abs_errors ** 2)
        l_inf_error = tf.reduce_max(abs_errors)

        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())

            with open('weights_mc_' + str(fact) + str(antithetic) + '.npy', 'wb') as f:
                np.save(f, sess.run(W))

            t_0 = time.time()

            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.

            for _ in range(mc_runs):
                l_1, l_2, l_inf = sess.run([l_1_error, l_2_error, l_inf_error])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)

            l_1_total /= mc_runs
            l_2_total = np.sqrt(l_2_total / mc_runs)

            t_1 = time.time()

            _file.write('%i, %i, %i, %f, %f, %f, %f, float32\n' % (num_samples, mc_runs * batch_size, antithetic, l_1_total, l_2_total, l_inf_total, t_1 - t_0))
            _file.flush()

_file.close()


==> 1_BS1/nn_simple_mc.py <==
import tensorflow as tf
import os
import time
import numpy as np
import random

print("Running nn")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32

def net(x, neurons, activation_fn=tf.nn.gelu, dtype=tf.float32):

    def layer(x, out_size, activation):
        w = tf.compat.v1.get_variable(name='weights',
                                      shape=[x.get_shape().as_list()[-1], out_size],
                                      dtype=dtype,
                                      initializer=tf.initializers.glorot_uniform())
        b = tf.compat.v1.get_variable(name='bias',
                                      shape=[out_size],
                                      dtype=dtype,
                                      initializer=tf.zeros_initializer())
        return activation(tf.matmul(x, w) + b)

    with tf.compat.v1.variable_scope('net'):
        for i in range(len(neurons) - 1):
            with tf.compat.v1.variable_scope('layer_' + str(i)):
                x = layer(x, neurons[i], activation_fn)
        with tf.compat.v1.variable_scope('layer_%i_' % len(neurons)):
            return layer(x, neurons[-1], tf.identity)


# Learning rate schedule
train_steps = 140000
lr_boundaries = [20000, 50000, 80000, 100000, 120000]
lr_values = [0.01, 0.001, 0.0001, 0.00001, 1e-6, 1e-7]
eval_step = 5000

mc_runs = 1000
batch_size = 8192
num_samples_mc_training = 4192
training_antithetic = True

_file = open('black_scholes_nn.csv', 'w')
_file.write('layers, inner_dim, num_params, mc_samples, l1_error, l_2_error, l_inf_error, train_time, eval_time, dtype\n')

for layers in [2, 3]:
    for inner_dim in [8, 16, 32, 64, 128]:

        tf.compat.v1.reset_default_graph()

        s_0 = tf.compat.v1.random_uniform((batch_size, 1), minval=90., maxval=110., dtype=dtype)
        T = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=1., dtype=dtype)
        mu = tf.compat.v1.random_uniform((batch_size, 1), minval=-0.1, maxval=0.1, dtype=dtype)
        sigma = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=0.5, dtype=dtype)
        K = tf.compat.v1.random_uniform((batch_size, 1), minval=90., maxval=110., dtype=dtype)

        inputs = tf.concat([
            (s_0 - 100.) / 10.,
            (T - .505) / .495,
            mu / .1,
            (sigma - .2505) / .2495,
            (K - 100.) / 10.
        ], axis=1)

        # Build the model
        price = net(inputs, [inner_dim] * layers + [1], dtype=dtype)

        # Exact reference solutions
        dist = tf.compat.v1.distributions.Normal(loc=tf.constant(0., dtype=dtype), scale=tf.constant(1., dtype=dtype))

        d1 = (tf.math.log(s_0 / K) + (mu + (sigma ** 2) / 2.) * T) / sigma / tf.sqrt(T)
        call = tf.maximum(s_0 * dist.cdf(d1) - K * tf.exp(-mu * T) * dist.cdf(d1 - sigma * tf.sqrt(T)), 0.)

        loss_exact = tf.reduce_mean((price - call) ** 2)

        abs_pc = tf.abs(price - call)
        l_1_error = tf.reduce_mean(abs_pc)
        l_2_error = tf.reduce_mean(abs_pc ** 2)
        l_inf_error = tf.reduce_max(abs_pc)

        global_step = tf.Variable(0, trainable=False)
        learning_rate = tf.compat.v1.train.piecewise_constant(global_step, lr_boundaries, lr_values)
        optimizer = tf.compat.v1.train.AdamOptimizer(learning_rate)

        train_op = optimizer.minimize(loss_exact, global_step=global_step)

        with tf.compat.v1.Session() as sess:

            t_0 = time.time()
            sess.run(tf.compat.v1.global_variables_initializer())

            for step in range(train_steps):

                if step % eval_step == 0:
                    _, loss_exact_val = sess.run([train_op, loss_exact])
                    print(step, ":", np.sqrt(loss_exact_val))
                else:
                    sess.run(train_op)

            t_1 = time.time()
            train_time = t_1 - t_0

            t_0 = time.time()

            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.

            for _ in range(mc_runs):
                l_1, l_2, l_inf = sess.run([l_1_error, l_2_error, l_inf_error])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)

            l_1_total /= mc_runs
            l_2_total = np.sqrt(l_2_total / mc_runs)

            t_1 = time.time()

            eval_time = t_1 - t_0

            num_params = sess.run(sum(tf.reduce_prod(var.shape) for var in tf.compat.v1.trainable_variables()))

            _file.write('%i, %i, %i, %i, %.10f, %.10f, %.10f, %f, %f, float64\n' % (layers, inner_dim, num_params, mc_runs * batch_size, l_1_total, l_2_total, l_inf_total, train_time, eval_time))
            _file.flush()


==> 1_BS1/run_script.sh <==
#!/bin/bash
python mc_simple.py
python sobol_simple.py
python sobol_simple_hist.py
python lrv_simple_exact.py
python lrv_simple_mc.py
python nn_simple_mc.py
python mc_simple_hist.py


==> 1_BS1/sobol_simple.py <==
import tensorflow as tf
import os
import time
import numpy as np
import random

print("Running sobol")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32
mc_runs = 1000
batch_size = 8192

_file = open('black_scholes_sobol.csv', 'w')
_file.write('num_samples, mc_samples, antithetic, l1_error, l_2_error, l_inf_error, time, dtype\n')

for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024]:
    for antithetic in [False, True]:

        tf.compat.v1.reset_default_graph()

        num_samples = 32 * fact

        s_0 = tf.compat.v1.random_uniform((batch_size, 1), minval=50., maxval=100., dtype=dtype)
        T = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=1., dtype=dtype)
        mu = tf.compat.v1.random_uniform((batch_size, 1), minval=-0.1, maxval=0.1, dtype=dtype)
        sigma = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=0.5, dtype=dtype)
        K = tf.compat.v1.random_uniform((batch_size, 1), minval=10., maxval=70., dtype=dtype)

        dist = tf.compat.v1.distributions.Normal(loc=tf.constant(0., dtype=dtype), scale=tf.constant(1., dtype=dtype))

        W = tf.math.sobol_sample(dim=1, num_results=num_samples, dtype=dtype)
        W = tf.reshape(W, (1, num_samples))
        W = dist.quantile(W)

        S_t = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T + sigma * tf.sqrt(T) * W)

        if antithetic:
            S_t2 = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T - sigma * tf.sqrt(T) * W)
            S_t = tf.concat([S_t, S_t2], axis=1)

        price = tf.exp(-mu * T) * tf.reduce_mean(tf.maximum(S_t - K, 0.), axis=1, keepdims=True)

        d1 = (tf.math.log(s_0 / K) + (mu + (sigma ** 2) / 2.) * T) / sigma / tf.sqrt(T)
        call = tf.maximum(s_0 * dist.cdf(d1) - K * tf.exp(-mu * T) * dist.cdf(d1 - sigma * tf.sqrt(T)), 0.)

        loss = tf.reduce_mean((price - call) ** 2)

        abs_pc = tf.abs(price - call)
        l_1_error = tf.reduce_mean(abs_pc)
        l_2_error = tf.reduce_mean(abs_pc ** 2)
        l_inf_error = tf.reduce_max(abs_pc)

        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())

            t_0 = time.time()

            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.

            for _ in range(mc_runs):
                l_1, l_2, l_inf = sess.run([l_1_error, l_2_error, l_inf_error])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)

            l_1_total /= mc_runs
            l_2_total = np.sqrt(l_2_total / mc_runs)

            t_1 = time.time()

            _file.write('%i, %i, %i, %f, %f, %f, %f, float32\n' % (num_samples, mc_runs * batch_size, antithetic, l_1_total, l_2_total, l_inf_total, t_1 - t_0))
            _file.flush()

_file.close()


==> 1_BS1/sobol_simple_hist.py <==
import tensorflow as tf
import os
import time
import numpy as np
import random

print("Running sobol hist")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)


dtype = tf.float32
mc_runs = 1
batch_size = 8192

_file = open('black_scholes_sobol_hist.csv', 'w')
_file.write('num_samples, mc_samples, antithetic, l1_error, l_2_error, l_inf_error, time, dtype\n')

for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024]:
    for antithetic in [False, True]:

        tf.compat.v1.reset_default_graph()

        num_samples = 32 * fact

        s_0 = tf.compat.v1.random_uniform((batch_size, 1), minval=50., maxval=100., dtype=dtype)
        T = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=1., dtype=dtype)
        mu = tf.compat.v1.random_uniform((batch_size, 1), minval=-0.1, maxval=0.1, dtype=dtype)
        sigma = tf.compat.v1.random_uniform((batch_size, 1), minval=0.01, maxval=0.5, dtype=dtype)
        K = tf.compat.v1.random_uniform((batch_size, 1), minval=10., maxval=70., dtype=dtype)

        dist = tf.compat.v1.distributions.Normal(loc=tf.constant(0., dtype=dtype), scale=tf.constant(1., dtype=dtype))

        W = tf.math.sobol_sample(dim=1, num_results=num_samples, dtype=dtype)
        W = tf.reshape(W, (1, num_samples))
        W = dist.quantile(W)

        if antithetic:
            W = tf.concat([W, -W], axis=1)

        S_t = s_0 * tf.exp((mu - sigma ** 2 / 2.) * T + sigma * tf.sqrt(T) * W)

        price = tf.exp(-mu * T) * tf.reduce_mean(tf.maximum(S_t - K, 0.), axis=1, keepdims=True)

        d1 = (tf.math.log(s_0 / K) + (mu + (sigma ** 2) / 2.) * T) / sigma / tf.sqrt(T)
        call = tf.maximum(s_0 * dist.cdf(d1) - K * tf.exp(-mu * T) * dist.cdf(d1 - sigma * tf.sqrt(T)), 0.)

        loss = tf.reduce_mean((price - call) ** 2)

        abs_pc = tf.abs(price - call)
        l_1_error = tf.reduce_mean(abs_pc)
        l_2_error = tf.reduce_mean(abs_pc ** 2)
        l_inf_error = tf.reduce_max(abs_pc)

        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())

            with open('weights_sobol_' + str(fact) + str(antithetic) + '.npy', 'wb') as f:
                np.save(f, sess.run(W))

            t_0 = time.time()

            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.

            for _ in range(mc_runs):
                l_1, l_2, l_inf = sess.run([l_1_error, l_2_error, l_inf_error])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)

            l_1_total /= mc_runs
            l_2_total = np.sqrt(l_2_total / mc_runs)

            t_1 = time.time()

            _file.write('%i, %i, %i, %f, %f, %f, %f, float32\n' % (num_samples, mc_runs * batch_size, antithetic, l_1_total, l_2_total, l_inf_total, t_1 - t_0))
            _file.flush()

_file.close()


==> 2_BS_eur_put_basket/eur_put_basket_lrv.py <==
import tensorflow as tf
import time
import numpy as np
import random
import os

print("Running lrv")


tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)


dtype = tf.float32
qr_threads = 2

N = 1

batch_size_cor = 512

batch_size = 4096
mc_samples_per_ref_sol = 8192 

train_steps = 30000
lr_boundaries = [15000, 25000]
lr_values = [0.001, 0.0001, 0.00001]
eval_step = 2000

_file = open('Z_eur_put_basket_lrv_train_times.csv', 'w')
_file.write('num_lrv_samples, t_step, time, dtype\n')

for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256]:
    print("Working on", fact)
    tf.compat.v1.reset_default_graph()

    num_lrv_samples = 32 * fact

    with tf.device('/cpu:0'):
        sigma = tf.random.uniform([batch_size_cor, 3], minval=-0.95, maxval=0.95)
        filtered_correlations = tf.gather(sigma, tf.squeeze(tf.where(1. - sigma[:, 1] ** 2 - (sigma[:, 2] - sigma[:, 1] * sigma[:, 0]) ** 2 / (1. - sigma[:, 0] ** 2) >= 0), axis=1))
        q_correlations = tf.compat.v1.FIFOQueue(capacity=1024 * 8, dtypes=dtype, shapes=[3])
        tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(q_correlations, [q_correlations.enqueue_many(filtered_correlations)] * qr_threads))

    T = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=0.01, maxval=1., dtype=dtype)
    rf_rate = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=-0.05, maxval=0.05, dtype=dtype)
    s_0 = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=90., maxval=110., dtype=dtype)
    div_yield = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=0., maxval=0.1, dtype=dtype)
    volatility = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=0.01, maxval=0.5, dtype=dtype)
    strike = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=90., maxval=110., dtype=dtype)
    correlations = q_correlations.dequeue_many(batch_size)

    cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
    cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
    cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

    tmp = 1. - cor1 ** 2
    tmp2 = cor3 - cor2 * cor1

    a = tf.sqrt(tmp)
    b = tmp2 / tf.sqrt(tmp)
    c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)

    dw1 = tf.random.normal([batch_size, 1, mc_samples_per_ref_sol])
    dw2 = tf.random.normal([batch_size, 1, mc_samples_per_ref_sol])
    dw3 = tf.random.normal([batch_size, 1, mc_samples_per_ref_sol])

    dw = tf.concat([dw1, cor1 * dw1 + a * dw2,
                    cor2 * dw1 + b * dw2 + c * dw3], axis=1)

    w = tf.sqrt(T / N) * dw

    x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * T + volatility * w) * s_0

    p_apx = tf.reduce_mean(tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_min(x_n, keepdims=True, axis=1), 0.), axis=2)

    dW = tf.compat.v1.get_variable('w', [num_lrv_samples, 3], initializer=tf.random_normal_initializer(stddev=1.))

    w1 = dW[:, 0]
    w2 = dW[:, 1]
    w3 = dW[:, 2]
    dw = tf.concat([tf.ones([batch_size, 1, 1]) * w1, cor1 * w1 + a * w2,
                    cor2 * w1 + b * w2 + c * w3], axis=1)

    w = tf.sqrt(T / N) * dw

    x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * T + volatility * w) * s_0

    p_learn = tf.reduce_mean(tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_min(x_n, keepdims=True, axis=1), 0.), axis=2)

    loss = tf.reduce_mean((p_learn - p_apx) ** 2)

    abs_err = tf.reduce_max(tf.abs(p_learn - p_apx), axis=0)

    rel_err = tf.where(p_apx < 0.1, tf.zeros([batch_size, 1], dtype=dtype), tf.abs(p_learn - p_apx) / p_apx)

    rel_err = tf.reduce_max(rel_err)

    global_step = tf.Variable(0, trainable=False)

    learning_rate = tf.compat.v1.train.piecewise_constant(global_step, lr_boundaries, lr_values)

    optimizer = tf.compat.v1.train.AdamOptimizer(learning_rate)

    train_op = optimizer.minimize(loss, global_step=global_step)
    var_list = tf.compat.v1.get_collection(tf.compat.v1.GraphKeys.GLOBAL_VARIABLES, 'w')
    saver = tf.compat.v1.train.Saver(var_list=var_list, max_to_keep=10)

    with tf.compat.v1.Session() as sess:
        coord = tf.train.Coordinator()
        threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)

        sess.run(tf.compat.v1.global_variables_initializer())

        t_0 = time.time()
        for step in range(train_steps):
            if step % eval_step == 0:
                loss_val, _ = sess.run([loss, train_op])
                print(step, ":", np.sqrt(loss_val))
            else:
                sess.run(train_op)

        t_1 = time.time()
        _file.write('%i, %i, %f, float32\n' % (num_lrv_samples, train_steps, t_1 - t_0))
        _file.flush()
        saver.save(sess, 'Z_eur_put_basket_model_%i' % fact)

        coord.request_stop()
        coord.join(threads)


==> 2_BS_eur_put_basket/eur_put_basket_lrv_eval.py <==
import tensorflow as tf
import time
import numpy as np
import pandas as pd
import random
import os

print("Running lrv eval")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)


dtype = tf.float32

train_times_df = pd.read_csv("Z_eur_put_basket_lrv_train_times.csv")

batch_size = 128
nr_data_runs = 128000 // batch_size
total_nr_eval_solutions = batch_size * nr_data_runs

N = 1

for self_reference in [False, True]:
    if self_reference:
        _file = open('Z_eur_put_basket_lrv_self_ref.csv', 'w')
    else:
        _file = open('Z_eur_put_basket_lrv_mc_ref.csv', 'w')

    _file.write('num_lrv_samples, num_params, total_nr_eval_solutions, l1_error, l_2_error, l_inf_error, rel_l1_error, rel_l_2_error, rel_l_inf_error, time, dtype, train_time\n')

    for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256]:

        tf.compat.v1.reset_default_graph()

        num_lrv_samples = 32 * fact

        if self_reference:
            filename_queue = tf.compat.v1.train.string_input_producer(['Z_eur_put_basket_lrv_ref.bin'])
        else:
            filename_queue = tf.compat.v1.train.string_input_producer(['Z_eur_put_basket_ref.bin'])

        reader = tf.compat.v1.FixedLengthRecordReader(record_bytes=17 * 8)
        key, value = reader.read(filename_queue)
        doubles = tf.compat.v1.decode_raw(value, tf.float64)
        samples = tf.compat.v1.RandomShuffleQueue(capacity=3 * batch_size, min_after_dequeue=0, dtypes=tf.float64,
                                                  shapes=[17])
        tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(samples, [samples.enqueue(doubles)] * 1))
        samples = samples.dequeue_many(batch_size)
        samples = tf.cast(samples, tf.float32)

        T = tf.reshape(samples[:, 0], (-1, 1, 1))
        rf_rate = tf.reshape(samples[:, 1], (-1, 1, 1))
        s_0 = tf.reshape(samples[:, 2:5], (-1, 3, 1))
        div_yield = tf.reshape(samples[:, 5:8], (-1, 3, 1))
        volatility = tf.reshape(samples[:, 8:11], (-1, 3, 1))
        strike = tf.reshape(samples[:, 11], (-1, 1, 1))
        correlations = tf.reshape(samples[:, 12:15], (-1, 3))

        cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
        cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
        cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

        tmp = 1. - cor1 ** 2
        tmp2 = cor3 - cor2 * cor1

        a = tf.sqrt(tmp)
        b = tmp2 / tf.sqrt(tmp)
        c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)

        p_apx = tf.reshape(samples[:, 15], (-1, 1))

        dW = tf.compat.v1.get_variable('w', [num_lrv_samples, 3], initializer=tf.random_normal_initializer(stddev=1.))

        w1 = dW[:, 0]
        w2 = dW[:, 1]
        w3 = dW[:, 2]
        dw = tf.concat([tf.ones([batch_size, 1, 1]) * w1, cor1 * w1 + a * w2,
                        cor2 * w1 + b * w2 + c * w3], axis=1)

        w = tf.sqrt(T / N) * dw

        x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * T + volatility * w) * s_0

        p_learn = tf.reduce_mean(tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_min(x_n, keepdims=True, axis=1), 0.), axis=2)

        err = tf.abs(p_learn - p_apx)
        err_inf = tf.reduce_max(err)
        err_l1 = tf.reduce_mean(err)
        err_l2 = tf.reduce_mean(err ** 2)

        rel_err = err / tf.abs(p_apx)
        rel_err_inf = tf.reduce_max(rel_err)
        rel_err_l1 = tf.reduce_mean(rel_err)
        rel_err_l2 = tf.reduce_mean(rel_err ** 2)


        def calc_error(sess):
            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.
            rel_l_1_total = 0.
            rel_l_2_total = 0.
            rel_l_inf_total = 0.
            t_0 = time.time()
            for _ in range(nr_data_runs):
                l_1, l_2, l_inf, rel_l_1, rel_l_2, rel_l_inf = sess.run(
                    [err_l1, err_l2, err_inf, rel_err_l1, rel_err_l2, rel_err_inf])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)
                rel_l_1_total += rel_l_1
                rel_l_2_total += rel_l_2
                rel_l_inf_total = max(rel_l_inf_total, rel_l_inf)

            l_1_total /= nr_data_runs
            l_2_total = np.sqrt(l_2_total / nr_data_runs)
            rel_l_1_total /= nr_data_runs
            rel_l_2_total = np.sqrt(rel_l_2_total / nr_data_runs)
            t_1 = time.time()
            print(l_1_total, l_2_total, l_inf_total)
            num_params = sess.run(sum(tf.reduce_prod(var.shape) for var in tf.compat.v1.trainable_variables()))
            train_time = train_times_df[train_times_df['num_lrv_samples'] == num_lrv_samples][' time']
            _file.write('%i, %i, %i, %.10f, %.10f, %.10f, %.10f, %.10f, %.10f, %f, float32, %f\n' % (
                num_lrv_samples, num_params, total_nr_eval_solutions, l_1_total, l_2_total, l_inf_total, rel_l_1_total,
                rel_l_2_total, rel_l_inf_total, t_1 - t_0, train_time))
            _file.flush()


        var_list = tf.compat.v1.get_collection(tf.compat.v1.GraphKeys.GLOBAL_VARIABLES, 'w')
        saver = tf.compat.v1.train.Saver(var_list=var_list, max_to_keep=10)

        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())
            saver.restore(sess, 'Z_eur_put_basket_model_%i' % fact)
            coord = tf.train.Coordinator()
            threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)
            calc_error(sess)
            coord.request_stop()
            coord.join(threads)

==> 2_BS_eur_put_basket/eur_put_basket_lrv_ref.py <==
import tensorflow as tf
import time
import numpy as np
from struct import *
import random
import os

print("Running lrv ref")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

N = 1

batch_size = 128
nr_data_runs = 128000 // batch_size

for fact in [256]:

    tf.compat.v1.reset_default_graph()

    num_lrv_samples = 32 * fact

    filename_queue = tf.compat.v1.train.string_input_producer(['Z_eur_put_basket_ref.bin'])
    reader = tf.compat.v1.FixedLengthRecordReader(record_bytes=17 * 8)
    key, value = reader.read(filename_queue)
    doubles = tf.compat.v1.decode_raw(value, tf.float64)
    samples = tf.compat.v1.RandomShuffleQueue(capacity=3 * batch_size, min_after_dequeue=0, dtypes=tf.float64,
                                              shapes=[17])
    tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(samples, [samples.enqueue(doubles)] * 1))
    samples = samples.dequeue_many(batch_size)
    samples = tf.cast(samples, tf.float32)

    T = tf.reshape(samples[:, 0], (-1, 1, 1))
    rf_rate = tf.reshape(samples[:, 1], (-1, 1, 1))
    s_0 = tf.reshape(samples[:, 2:5], (-1, 3, 1))
    div_yield = tf.reshape(samples[:, 5:8], (-1, 3, 1))
    volatility = tf.reshape(samples[:, 8:11], (-1, 3, 1))
    strike = tf.reshape(samples[:, 11], (-1, 1, 1))
    correlations = tf.reshape(samples[:, 12:15], (-1, 3))

    cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
    cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
    cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

    tmp = 1. - cor1 ** 2
    tmp2 = cor3 - cor2 * cor1

    a = tf.sqrt(tmp)
    b = tmp2 / tf.sqrt(tmp)
    c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)

    p_apx = tf.reshape(samples[:, 15], (-1, 1))

    dW = tf.compat.v1.get_variable('w', [num_lrv_samples, 3], initializer=tf.random_normal_initializer(stddev=1.))

    w1 = dW[:, 0]
    w2 = dW[:, 1]
    w3 = dW[:, 2]
    dw = tf.concat([tf.ones([batch_size, 1, 1]) * w1, cor1 * w1 + a * w2,
                    cor2 * w1 + b * w2 + c * w3], axis=1)

    w = tf.sqrt(T / N) * dw

    x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * T + volatility * w) * s_0

    p_learn = tf.reduce_mean(tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_min(x_n, keepdims=True, axis=1), 0.), axis=2)

    output = tf.concat([
        tf.squeeze(T, axis=2),
        tf.squeeze(rf_rate, axis=2),
        tf.squeeze(s_0, axis=2),
        tf.squeeze(div_yield, axis=2),
        tf.squeeze(volatility, axis=2),
        tf.squeeze(strike, axis=2),
        tf.squeeze(cor1, axis=2),
        tf.squeeze(cor2, axis=2),
        tf.squeeze(cor3, axis=2),
        p_learn,
        p_learn
    ], axis=1)

    _file = open('Z_eur_put_basket_lrv_ref.bin', 'wb')
    shape = 'd' * 17

    var_list = tf.compat.v1.get_collection(tf.compat.v1.GraphKeys.GLOBAL_VARIABLES, 'w')
    saver = tf.compat.v1.train.Saver(var_list=var_list, max_to_keep=10)

    with tf.compat.v1.Session() as sess:

        sess.run(tf.compat.v1.global_variables_initializer())
        saver.restore(sess, 'Z_eur_put_basket_model_%i' % fact)
        coord = tf.train.Coordinator()
        threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)

        for _ in range(nr_data_runs):
            data = sess.run(output)

            for d in data:
                _file.write(pack(shape, *d))
            _file.flush()

            print(_ + 1)

        coord.request_stop()
        coord.join(threads)


==> 2_BS_eur_put_basket/eur_put_basket_mc_eval.py <==
import tensorflow as tf
import time
import numpy as np
import random
import os

print("Running mc eval")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32

batch_size = 128
nr_data_runs = 128000 // batch_size
total_nr_eval_solutions = batch_size * nr_data_runs

N = 1
d = 3

for self_reference in [False, True]:
    if self_reference:
        _file = open('Z_eur_put_basket_mc_lrv_ref.csv', 'w')
    else:
        _file = open('Z_eur_put_basket_mc_mc_ref.csv', 'w')
        
    _file.write('num_samples, num_RVs, total_nr_eval_solutions, l1_error, l_2_error, l_inf_error, l1_rel_error, l_2_rel_error, l_inf_rel_error, time, dtype\n')

    for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024]:

        tf.compat.v1.reset_default_graph()

        mc_samples = 32 * fact

        if self_reference:
            filename_queue = tf.compat.v1.train.string_input_producer(['Z_eur_put_basket_lrv_ref.bin'])
        else:
            filename_queue = tf.compat.v1.train.string_input_producer(['Z_eur_put_basket_ref.bin'])
        reader = tf.compat.v1.FixedLengthRecordReader(record_bytes=17 * 8)
        key, value = reader.read(filename_queue)
        doubles = tf.compat.v1.decode_raw(value, tf.float64)
        samples = tf.compat.v1.RandomShuffleQueue(capacity=3 * batch_size, min_after_dequeue=0, dtypes=tf.float64,
                                                  shapes=[17])
        tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(samples, [samples.enqueue(doubles)] * 1))
        samples = samples.dequeue_many(batch_size)
        samples = tf.cast(samples, tf.float32)

        T = tf.reshape(samples[:, 0], (-1, 1, 1))
        rf_rate = tf.reshape(samples[:, 1], (-1, 1, 1))
        s_0 = tf.reshape(samples[:, 2:5], (-1, 3, 1))
        div_yield = tf.reshape(samples[:, 5:8], (-1, 3, 1))
        volatility = tf.reshape(samples[:, 8:11], (-1, 3, 1))
        strike = tf.reshape(samples[:, 11], (-1, 1, 1))
        correlations = tf.reshape(samples[:, 12:15], (-1, 3))

        cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
        cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
        cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

        tmp = 1. - cor1 ** 2
        tmp2 = cor3 - cor2 * cor1

        a = tf.sqrt(tmp)
        b = tmp2 / tf.sqrt(tmp)
        c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)

        dw1 = tf.random.normal([batch_size, 1, mc_samples])
        dw2 = tf.random.normal([batch_size, 1, mc_samples])
        dw3 = tf.random.normal([batch_size, 1, mc_samples])

        dw = tf.concat([dw1, cor1 * dw1 + a * dw2,
                        cor2 * dw1 + b * dw2 + c * dw3], axis=1)

        w = tf.sqrt(T / N) * dw

        x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * T + volatility * w) * s_0

        #
        p_learn = tf.reduce_mean(tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_min(x_n, keepdims=True, axis=1), 0.), axis=2)
        p_apx = tf.reshape(samples[:, 15], (-1, 1))
        # pu = tf.reduce_mean((1. - _pu) * payoff, axis=2)
        # p_apx = (pl + pu) / 2.

        err = tf.abs(p_learn - p_apx)
        err_inf = tf.reduce_max(err)
        err_l1 = tf.reduce_mean(err)
        err_l2 = tf.reduce_mean(err ** 2)

        rel_err = err / tf.abs(p_apx)
        rel_err_inf = tf.reduce_max(rel_err)
        rel_err_l1 = tf.reduce_mean(rel_err)
        rel_err_l2 = tf.reduce_mean(rel_err ** 2)


        def calc_error(sess):
            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.
            rel_l_1_total = 0.
            rel_l_2_total = 0.
            rel_l_inf_total = 0.
            t_0 = time.time()
            for _ in range(nr_data_runs):
                l_1, l_2, l_inf, rel_l_1, rel_l_2, rel_l_inf = sess.run(
                    [err_l1, err_l2, err_inf, rel_err_l1, rel_err_l2, rel_err_inf])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)
                rel_l_1_total += rel_l_1
                rel_l_2_total += rel_l_2
                rel_l_inf_total = max(rel_l_inf_total, rel_l_inf)

            l_1_total /= nr_data_runs
            l_2_total = np.sqrt(l_2_total / nr_data_runs)
            rel_l_1_total /= nr_data_runs
            rel_l_2_total = np.sqrt(rel_l_2_total / nr_data_runs)
            t_1 = time.time()
            print(l_1_total, l_2_total, l_inf_total)
            num_RVs = mc_samples * N * d
            _file.write('%i, %i, %i, %.10f, %.10f, %.10f, %.10f, %.10f, %.10f, %f, float32\n' % (
                mc_samples, num_RVs, total_nr_eval_solutions, l_1_total, l_2_total, l_inf_total, rel_l_1_total,
                rel_l_2_total, rel_l_inf_total, t_1 - t_0))
            _file.flush()


        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())
            coord = tf.train.Coordinator()
            threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)
            calc_error(sess)
            coord.request_stop()
            coord.join(threads)

==> 2_BS_eur_put_basket/eur_put_basket_ref.py <==
import tensorflow as tf
import time
import numpy as np
from scipy.stats import norm
from struct import *
import random
import os

print("Running ref")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)


dtype = tf.float32
qr_threads = 2
N = 1

batch_size_cor = 512

inner_mc_runs_per_ref_sol = 4 * 1024 ** 2
outer_mc_runs_per_ref_sol = 50

batch_size = 16
nr_data_runs = 128000 // batch_size

_file2 = open('Z_eur_put_basket_parameters.txt', 'w')
_file2.write('samples per solution: %i\n' % (inner_mc_runs_per_ref_sol * outer_mc_runs_per_ref_sol))
_file2.write('total solutions: %i\n' % (batch_size * nr_data_runs))
_file2.flush()

with tf.device('/cpu:0'):
    sigma = tf.compat.v1.random_uniform([batch_size_cor, 3], minval=-0.95, maxval=0.95, dtype=dtype)
    filtered_correlations = tf.gather(sigma, tf.squeeze(tf.where(1. - sigma[:, 1] ** 2 - (sigma[:, 2] - sigma[:, 1] * sigma[:, 0]) ** 2 / (1. - sigma[:, 0] ** 2) >= 0), axis=1))
    q_correlations = tf.compat.v1.FIFOQueue(capacity=1024 * 8, dtypes=dtype, shapes=[3])
    tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(q_correlations, [q_correlations.enqueue_many(filtered_correlations)] * qr_threads))


T = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=0.01, maxval=1., dtype=dtype)
rf_rate = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=-0.05, maxval=0.05, dtype=dtype)
s_0 = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=90., maxval=110., dtype=dtype)
div_yield = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=0., maxval=0.1, dtype=dtype)
volatility = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=0.01, maxval=0.5, dtype=dtype)
strike = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=90., maxval=110., dtype=dtype)
correlations = q_correlations.dequeue_many(batch_size)

cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

tmp = 1. - cor1 ** 2
tmp2 = cor3 - cor2 * cor1

a = tf.sqrt(tmp)
b = tmp2 / tf.sqrt(tmp)
c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)


def outer_body(idx_outer, p_m, p_v, p_v_2):

    dw1 = tf.compat.v1.random_normal([batch_size, 1, inner_mc_runs_per_ref_sol], dtype=dtype)
    dw2 = tf.compat.v1.random_normal([batch_size, 1, inner_mc_runs_per_ref_sol], dtype=dtype)
    dw3 = tf.compat.v1.random_normal([batch_size, 1, inner_mc_runs_per_ref_sol], dtype=dtype)

    dw = tf.concat([dw1, cor1 * dw1 + a * dw2,
                    cor2 * dw1 + b * dw2 + c * dw3], axis=1)

    w = tf.sqrt(T / N) * dw

    x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * T + volatility * w) * s_0

    pay_off = tf.cast(tf.exp(-rf_rate * T), tf.float64) * tf.maximum(tf.cast(strike, tf.float64) - tf.reduce_min(tf.cast(x_n, tf.float64), keepdims=True, axis=1), 0.)
    p_mean, p_var = tf.nn.moments(pay_off, axes=[2])

    print(p_mean, p_var)

    return idx_outer + 1, p_m + p_mean, p_v + p_var, p_v_2 + p_var ** 2


_, p_total, p_var_total, p_var_total_2 = tf.while_loop(lambda idx_outer, pp, pp2, pp3: idx_outer < outer_mc_runs_per_ref_sol, outer_body,
                                                       (tf.constant(0), tf.zeros([batch_size, 1], dtype=tf.float64),
                                                        tf.zeros([batch_size, 1], dtype=tf.float64),
                                                        tf.zeros([batch_size, 1], dtype=tf.float64)))

p_total /= outer_mc_runs_per_ref_sol
p_var_total = tf.maximum(p_var_total / outer_mc_runs_per_ref_sol + p_var_total_2 / outer_mc_runs_per_ref_sol - p_total, 0.)
width = norm.ppf(0.975) * tf.sqrt(p_var_total / (outer_mc_runs_per_ref_sol * inner_mc_runs_per_ref_sol - 1.))

output = tf.concat([
    tf.cast(tf.squeeze(T, axis=2), dtype=tf.float64),
    tf.cast(tf.squeeze(rf_rate, axis=2),dtype=tf.float64),
    tf.cast(tf.squeeze(s_0, axis=2),dtype=tf.float64),
    tf.cast(tf.squeeze(div_yield, axis=2),dtype=tf.float64),
    tf.cast(tf.squeeze(volatility, axis=2),dtype=tf.float64),
    tf.cast(tf.squeeze(strike, axis=2),dtype=tf.float64),
    tf.cast(tf.squeeze(cor1, axis=2),dtype=tf.float64),
    tf.cast(tf.squeeze(cor2, axis=2),dtype=tf.float64),
    tf.cast(tf.squeeze(cor3, axis=2),dtype=tf.float64),
    tf.cast(p_total, dtype=tf.float64),
    tf.cast(width, dtype=tf.float64)
], axis=1)


_file = open('Z_eur_put_basket_ref.bin', 'wb')
shape = 'd' * 17


with tf.compat.v1.Session() as sess:
    coord = tf.train.Coordinator()
    threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)

    t0 = time.time()
    for _ in range(nr_data_runs):
        data = sess.run(output)

        for d in data:
            _file.write(pack(shape, *d))
        _file.flush()

        print(_ + 1)

    t1 = time.time()
    _file2.write('total time: %f\n' % (t1 - t0))
    _file2.flush()

    coord.request_stop()
    coord.join(threads)


==> 2_BS_eur_put_basket/run_script.sh <==
#!/bin/bash
python eur_put_basket_ref.py
python eur_put_basket_lrv.py
python eur_put_basket_lrv_ref.py
python eur_put_basket_lrv_eval.py
python eur_put_basket_mc_eval.py

==> 3_BS_barrier_put_basket_avg/barrier_put_basket_avg_lrv.py <==
import tensorflow as tf
import time
import numpy as np
import random
import os

print("Running lrv")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32
qr_threads = 2

N = 10

batch_size_cor = 512

batch_size = 1024 
mc_samples_per_ref_sol = 1024


train_steps = 40000
lr_boundaries = [20000, 30000]
lr_values = [0.001, 0.0001, 0.00001]
eval_step = 2000

_file = open('Z_barrier_put_basket_avg_lrv_train_times.csv', 'w')
_file.write('num_lrv_samples, t_step, time, dtype\n')

for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256]:
    print("working on ", fact)

    tf.compat.v1.reset_default_graph()

    num_lrv_samples = 32 * fact

    with tf.device('/cpu:0'):
        sigma = tf.random.uniform([batch_size_cor, 3], minval=-0.95, maxval=0.95)
        filtered_correlations = tf.gather(sigma, tf.squeeze(tf.where(1. - sigma[:, 1] ** 2 - (sigma[:, 2] - sigma[:, 1] * sigma[:, 0]) ** 2 / (1. - sigma[:, 0] ** 2) >= 0), axis=1))
        q_correlations = tf.compat.v1.FIFOQueue(capacity=1024 * 8, dtypes=dtype, shapes=[3])
        tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(q_correlations, [q_correlations.enqueue_many(filtered_correlations)] * qr_threads))

    T = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=0.5, maxval=1., dtype=dtype)
    rf_rate = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=-0.05, maxval=0.05, dtype=dtype)
    s_0 = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=90., maxval=110., dtype=dtype)
    div_yield = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=0., maxval=0.1, dtype=dtype)
    volatility = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=0.01, maxval=0.5, dtype=dtype)
    strike = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=90., maxval=110., dtype=dtype)
    barrier = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=70., maxval=80., dtype=dtype)
    correlations = q_correlations.dequeue_many(batch_size)

    cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
    cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
    cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

    tmp = 1. - cor1 ** 2
    tmp2 = cor3 - cor2 * cor1

    a = tf.sqrt(tmp)
    b = tmp2 / tf.sqrt(tmp)
    c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)


    def body(idx, w, p_l, p_u, x_p):

        dw1 = tf.random.normal([batch_size, 1, mc_samples_per_ref_sol])
        dw2 = tf.random.normal([batch_size, 1, mc_samples_per_ref_sol])
        dw3 = tf.random.normal([batch_size, 1, mc_samples_per_ref_sol])

        dw = tf.concat([dw1, cor1 * dw1 + a * dw2,
                        cor2 * dw1 + b * dw2 + c * dw3], axis=1)

        w += tf.sqrt(T / N) * dw

        x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * tf.cast(idx + 1, tf.float32) * T / N + volatility * w) * s_0

        trigger = tf.where(tf.logical_or(x_p < barrier, x_n < barrier), tf.ones([batch_size, 3, mc_samples_per_ref_sol]),
                           tf.exp(-2. * tf.math.log(x_p / barrier) * tf.math.log(x_n / barrier) / volatility ** 2 / T * N))
        lb = tf.maximum(1. - tf.reduce_sum(trigger, axis=1, keepdims=True), 0.)
        ub = 1. - tf.reduce_max(trigger, axis=1, keepdims=True)

        return idx + 1, w, p_l * lb, p_u * ub, x_n


    _, __, _pl, _pu, _x = tf.while_loop(lambda idx, w, p_l, p_u, x_p: idx < N,
                                        body, (tf.constant(0), tf.zeros([batch_size, 3, mc_samples_per_ref_sol]),
                                               tf.ones([batch_size, 1, mc_samples_per_ref_sol]),
                                               tf.ones([batch_size, 1, mc_samples_per_ref_sol]),
                                               tf.ones([batch_size, 3, mc_samples_per_ref_sol]) * s_0))

    payoff = tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_mean(_x, keepdims=True, axis=1), 0.)
    p_apx = tf.reduce_mean((2. - _pl - _pu) * payoff / 2., axis=2)

    dW = tf.compat.v1.get_variable('w', [num_lrv_samples, 3, N], initializer=tf.random_normal_initializer(stddev=1.))


    def body2(idx, w, p_l, p_u, x_p):

        w1 = dW[:, 0, idx]
        w2 = dW[:, 1, idx]
        w3 = dW[:, 2, idx]
        dw = tf.concat([tf.ones([batch_size, 1, 1]) * w1, cor1 * w1 + a * w2,
                        cor2 * w1 + b * w2 + c * w3], axis=1)

        w += tf.sqrt(T / N) * dw

        x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * tf.cast(idx + 1, tf.float32) * T / N + volatility * w) * s_0

        trigger = tf.where(tf.logical_or(x_p < barrier, x_n < barrier), tf.ones([batch_size, 3, num_lrv_samples]),
                           tf.exp(-2. * tf.math.log(x_p / barrier) * tf.math.log(x_n / barrier) / volatility ** 2 / T * N))
        lb = tf.maximum(1. - tf.reduce_sum(trigger, axis=1, keepdims=True), 0.)
        ub = 1. - tf.reduce_max(trigger, axis=1, keepdims=True)

        return idx + 1, w, p_l * lb, p_u * ub, x_n


    _, __, _pl, _pu, _x = tf.while_loop(lambda idx, w, p_l, p_u, x_p: idx < N,
                                        body2, (tf.constant(0), tf.zeros([batch_size, 3, num_lrv_samples]),
                                                tf.ones([batch_size, 1, num_lrv_samples]),
                                                tf.ones([batch_size, 1, num_lrv_samples]),
                                                tf.ones([batch_size, 3, num_lrv_samples]) * s_0))

    payoff = tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_mean(_x, keepdims=True, axis=1), 0.)
    p_learn = tf.reduce_mean((2. - _pl - _pu) * payoff / 2., axis=2)

    loss = tf.reduce_mean((p_learn - p_apx) ** 2)

    abs_err = tf.reduce_max(tf.abs(p_learn - p_apx), axis=0)

    rel_err = tf.where(p_apx < 0.1, tf.zeros([batch_size, 1], dtype=dtype), tf.abs(p_learn - p_apx) / p_apx)

    rel_err = tf.reduce_max(rel_err)

    global_step = tf.Variable(0, trainable=False)

    learning_rate = tf.compat.v1.train.piecewise_constant(global_step, lr_boundaries, lr_values)

    optimizer = tf.compat.v1.train.AdamOptimizer(learning_rate)

    train_op = optimizer.minimize(loss, global_step=global_step)
    var_list = tf.compat.v1.get_collection(tf.compat.v1.GraphKeys.GLOBAL_VARIABLES, 'w')
    saver = tf.compat.v1.train.Saver(var_list=var_list, max_to_keep=10)

    with tf.compat.v1.Session() as sess:
        coord = tf.train.Coordinator()
        threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)

        sess.run(tf.compat.v1.global_variables_initializer())

        t_0 = time.time()
        for step in range(train_steps):
            if step % eval_step == 0:
                loss_val, _ = sess.run([loss, train_op])
                print(step, ":", np.sqrt(loss_val))
            else:
                sess.run(train_op)

        t_1 = time.time()
        _file.write('%i, %i, %f, float32\n' % (num_lrv_samples, train_steps, t_1 - t_0))
        _file.flush()
        saver.save(sess, 'Z_barrier_put_basket_avg_model_%i' % fact)
        coord.request_stop()
        coord.join(threads)


==> 3_BS_barrier_put_basket_avg/barrier_put_basket_avg_lrv_eval.py <==
import tensorflow as tf
import time
import numpy as np
import os
import pandas as pd
import random

print("Running lrv eval")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32

train_times_df = pd.read_csv("Z_barrier_put_basket_avg_lrv_train_times.csv")

batch_size = 128
nr_data_runs = 12800 // batch_size
total_nr_eval_solutions = batch_size * nr_data_runs

N = 10

for self_reference in [False, True]:
    if self_reference:
        _file = open('Z_barrier_put_basket_avg_lrv_self_ref.csv', 'w')
    else:
        _file = open('Z_barrier_put_basket_avg_lrv_mc_ref.csv', 'w')

    _file.write('num_lrv_samples, num_params, total_nr_eval_solutions, l1_error, l_2_error, l_inf_error, rel_l1_error, rel_l_2_error, rel_l_inf_error, time, dtype, train_time\n')

    for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256]:

        tf.compat.v1.reset_default_graph()

        num_lrv_samples = 32 * fact

        if self_reference:
            filename_queue = tf.compat.v1.train.string_input_producer(['Z_barrier_put_basket_avg_lrv_ref.bin'])
        else:
            filename_queue = tf.compat.v1.train.string_input_producer(['Z_barrier_put_basket_avg_ref.bin'])

        reader = tf.compat.v1.FixedLengthRecordReader(record_bytes=18 * 8)
        key, value = reader.read(filename_queue)
        doubles = tf.compat.v1.decode_raw(value, tf.float64)
        samples = tf.compat.v1.RandomShuffleQueue(capacity=3*batch_size, min_after_dequeue=0, dtypes=tf.float64,
                                                  shapes=[18])
        tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(samples, [samples.enqueue(doubles)] * 1))
        samples = samples.dequeue_many(batch_size)
        samples = tf.cast(samples, tf.float32)

        T = tf.reshape(samples[:, 0], (-1, 1, 1))
        rf_rate = tf.reshape(samples[:, 1], (-1, 1, 1))
        s_0 = tf.reshape(samples[:, 2:5], (-1, 3, 1))
        div_yield = tf.reshape(samples[:, 5:8], (-1, 3, 1))
        volatility = tf.reshape(samples[:, 8:11], (-1, 3, 1))
        strike = tf.reshape(samples[:, 11], (-1, 1, 1))
        barrier = tf.reshape(samples[:, 12], (-1, 1, 1))
        correlations = tf.reshape(samples[:, 13:16], (-1, 3))

        cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
        cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
        cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

        tmp = 1. - cor1 ** 2
        tmp2 = cor3 - cor2 * cor1

        a = tf.sqrt(tmp)
        b = tmp2 / tf.sqrt(tmp)
        c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)

        p_apx = tf.reshape(samples[:, 16], (-1, 1))

        dW = tf.compat.v1.get_variable('w', [num_lrv_samples, 3, N], initializer=tf.random_normal_initializer(stddev=1.))


        def body2(idx, w, p_l, p_u, x_p):

            w1 = dW[:, 0, idx]
            w2 = dW[:, 1, idx]
            w3 = dW[:, 2, idx]
            dw = tf.concat([tf.ones([batch_size, 1, 1]) * w1, cor1 * w1 + a * w2,
                            cor2 * w1 + b * w2 + c * w3], axis=1)

            w += tf.sqrt(T / N) * dw

            x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * tf.cast(idx + 1, tf.float32) * T / N + volatility * w) * s_0

            trigger = tf.where(tf.logical_or(x_p < barrier, x_n < barrier), tf.ones([batch_size, 3, num_lrv_samples]),
                               tf.exp(-2. * tf.math.log(x_p / barrier) * tf.math.log(x_n / barrier) / volatility ** 2 / T * N))
            lb = tf.maximum(1. - tf.reduce_sum(trigger, axis=1, keepdims=True), 0.)
            ub = 1. - tf.reduce_max(trigger, axis=1, keepdims=True)

            return idx + 1, w, p_l * lb, p_u * ub, x_n


        _, __, _pl, _pu, _x = tf.while_loop(lambda idx, w, p_l, p_u, x_p: idx < N,
                                            body2, (tf.constant(0), tf.zeros([batch_size, 3, num_lrv_samples]),
                                                    tf.ones([batch_size, 1, num_lrv_samples]),
                                                    tf.ones([batch_size, 1, num_lrv_samples]),
                                                    tf.ones([batch_size, 3, num_lrv_samples]) * s_0))

        payoff = tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_mean(_x, keepdims=True, axis=1), 0.)
        p_learn = tf.reduce_mean((2. - _pl - _pu) * payoff / 2., axis=2)

        err = tf.abs(p_learn - p_apx)
        err_inf = tf.reduce_max(err)
        err_l1 = tf.reduce_mean(err)
        err_l2 = tf.reduce_mean(err ** 2)

        rel_err = err / tf.abs(p_apx)
        rel_err_inf = tf.reduce_max(rel_err)
        rel_err_l1 = tf.reduce_mean(rel_err)
        rel_err_l2 = tf.reduce_mean(rel_err ** 2)


        def calc_error(sess):
            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.
            rel_l_1_total = 0.
            rel_l_2_total = 0.
            rel_l_inf_total = 0.
            t_0 = time.time()
            for _ in range(nr_data_runs):
                l_1, l_2, l_inf, rel_l_1, rel_l_2, rel_l_inf = sess.run(
                    [err_l1, err_l2, err_inf, rel_err_l1, rel_err_l2, rel_err_inf])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)
                rel_l_1_total += rel_l_1
                rel_l_2_total += rel_l_2
                rel_l_inf_total = max(rel_l_inf_total, rel_l_inf)

            l_1_total /= nr_data_runs
            l_2_total = np.sqrt(l_2_total / nr_data_runs)
            rel_l_1_total /= nr_data_runs
            rel_l_2_total = np.sqrt(rel_l_2_total / nr_data_runs)
            t_1 = time.time()
            num_params = sess.run(sum(tf.reduce_prod(var.shape) for var in tf.compat.v1.trainable_variables()))
            train_time = train_times_df[train_times_df['num_lrv_samples'] == num_lrv_samples][' time']
            _file.write('%i, %i, %i, %.10f, %.10f, %.10f, %.10f, %.10f, %.10f, %f, float32, %f\n' % (
                num_lrv_samples, num_params, total_nr_eval_solutions, l_1_total, l_2_total, l_inf_total, rel_l_1_total, rel_l_2_total, rel_l_inf_total, t_1 - t_0, train_time))
            _file.flush()


        var_list = tf.compat.v1.get_collection(tf.compat.v1.GraphKeys.GLOBAL_VARIABLES, 'w')
        saver = tf.compat.v1.train.Saver(var_list=var_list, max_to_keep=10)

        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())
            saver.restore(sess, 'Z_barrier_put_basket_avg_model_%i' % (fact))
            coord = tf.train.Coordinator()
            threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)
            calc_error(sess)
            coord.request_stop()
            coord.join(threads)

==> 3_BS_barrier_put_basket_avg/barrier_put_basket_avg_lrv_ref.py <==
import tensorflow as tf
import time
import numpy as np
import os
from struct import *
import random

print("Running lrv ref")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)


batch_size = 128
nr_data_runs = 12800 // batch_size

N = 10

for fact in [256]:

    tf.compat.v1.reset_default_graph()

    num_lrv_samples = 32 * fact

    filename_queue = tf.compat.v1.train.string_input_producer(['Z_barrier_put_basket_avg_ref.bin'])
    reader = tf.compat.v1.FixedLengthRecordReader(record_bytes=18 * 8)
    key, value = reader.read(filename_queue)
    doubles = tf.compat.v1.decode_raw(value, tf.float64)
    samples = tf.compat.v1.RandomShuffleQueue(capacity=3 * batch_size, min_after_dequeue=0, dtypes=tf.float64,
                                              shapes=[18])
    tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(samples, [samples.enqueue(doubles)] * 1))
    samples = samples.dequeue_many(batch_size)
    samples = tf.cast(samples, tf.float32)

    T = tf.reshape(samples[:, 0], (-1, 1, 1))
    rf_rate = tf.reshape(samples[:, 1], (-1, 1, 1))
    s_0 = tf.reshape(samples[:, 2:5], (-1, 3, 1))
    div_yield = tf.reshape(samples[:, 5:8], (-1, 3, 1))
    volatility = tf.reshape(samples[:, 8:11], (-1, 3, 1))
    strike = tf.reshape(samples[:, 11], (-1, 1, 1))
    barrier = tf.reshape(samples[:, 12], (-1, 1, 1))
    correlations = tf.reshape(samples[:, 13:16], (-1, 3))

    cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
    cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
    cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

    tmp = 1. - cor1 ** 2
    tmp2 = cor3 - cor2 * cor1

    a = tf.sqrt(tmp)
    b = tmp2 / tf.sqrt(tmp)
    c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)

    p_apx = tf.reshape(samples[:, 16], (-1, 1))

    dW = tf.compat.v1.get_variable('w', [num_lrv_samples, 3, N], initializer=tf.random_normal_initializer(stddev=1.))


    def body2(idx, w, p_l, p_u, x_p):

        w1 = dW[:, 0, idx]
        w2 = dW[:, 1, idx]
        w3 = dW[:, 2, idx]
        dw = tf.concat([tf.ones([batch_size, 1, 1]) * w1, cor1 * w1 + a * w2,
                        cor2 * w1 + b * w2 + c * w3], axis=1)

        w += tf.sqrt(T / N) * dw

        x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * tf.cast(idx + 1, tf.float32) * T / N + volatility * w) * s_0

        trigger = tf.where(tf.logical_or(x_p < barrier, x_n < barrier), tf.ones([batch_size, 3, num_lrv_samples]),
                           tf.exp(-2. * tf.math.log(x_p / barrier) * tf.math.log(x_n / barrier) / volatility ** 2 / T * N))
        lb = tf.maximum(1. - tf.reduce_sum(trigger, axis=1, keepdims=True), 0.)
        ub = 1. - tf.reduce_max(trigger, axis=1, keepdims=True)

        return idx + 1, w, p_l * lb, p_u * ub, x_n


    _, __, _pl, _pu, _x = tf.while_loop(lambda idx, w, p_l, p_u, x_p: idx < N,
                                        body2, (tf.constant(0), tf.zeros([batch_size, 3, num_lrv_samples]),
                                                tf.ones([batch_size, 1, num_lrv_samples]),
                                                tf.ones([batch_size, 1, num_lrv_samples]),
                                                tf.ones([batch_size, 3, num_lrv_samples]) * s_0))

    payoff = tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_mean(_x, keepdims=True, axis=1), 0.)
    p_learn = tf.reduce_mean((2. - _pl - _pu) * payoff / 2., axis=2)

    output = tf.concat([
        tf.squeeze(T, axis=2),
        tf.squeeze(rf_rate, axis=2),
        tf.squeeze(s_0, axis=2),
        tf.squeeze(div_yield, axis=2),
        tf.squeeze(volatility, axis=2),
        tf.squeeze(strike, axis=2),
        tf.squeeze(barrier, axis=2),
        tf.squeeze(cor1, axis=2),
        tf.squeeze(cor2, axis=2),
        tf.squeeze(cor3, axis=2),
        p_learn,
        p_learn
    ], axis=1)

    _file = open('Z_barrier_put_basket_avg_lrv_ref.bin', 'wb')
    shape = 'd' * 18

    var_list = tf.compat.v1.get_collection(tf.compat.v1.GraphKeys.GLOBAL_VARIABLES, 'w')
    saver = tf.compat.v1.train.Saver(var_list=var_list, max_to_keep=10)

    with tf.compat.v1.Session() as sess:

        sess.run(tf.compat.v1.global_variables_initializer())
        saver.restore(sess, 'Z_barrier_put_basket_avg_model_%i' % (fact))
        coord = tf.train.Coordinator()
        threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)

        for _ in range(nr_data_runs):
            data = sess.run(output)

            for d in data:
                _file.write(pack(shape, *d))
            _file.flush()

            print(_ + 1)

        coord.request_stop()
        coord.join(threads)

==> 3_BS_barrier_put_basket_avg/barrier_put_basket_avg_mc_eval.py <==
import tensorflow as tf
import time
import numpy as np
import os
import random

print("Running mc eval")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32


batch_size = 128
nr_data_runs = 12800 // batch_size
total_nr_eval_solutions = batch_size * nr_data_runs

N = 10
d = 3


for self_reference in [False, True]:
    if self_reference:
        _file = open('Z_barrier_put_basket_avg_mc_lrv_ref.csv', 'w')
    else:
        _file = open('Z_barrier_put_basket_avg_mc_mc_ref.csv', 'w')

    _file.write('num_samples, num_RVs, total_nr_eval_solutions, l1_error, l_2_error, l_inf_error, l1_rel_error, l_2_rel_error, l_inf_rel_error, time, dtype\n')

    for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256, 512]:

        tf.compat.v1.reset_default_graph()

        mc_samples = 32 * fact

        if self_reference:
            filename_queue = tf.compat.v1.train.string_input_producer(['Z_barrier_put_basket_avg_lrv_ref.bin'])
        else:
            filename_queue = tf.compat.v1.train.string_input_producer(['Z_barrier_put_basket_avg_ref.bin'])

        reader = tf.compat.v1.FixedLengthRecordReader(record_bytes=18 * 8)
        key, value = reader.read(filename_queue)
        doubles = tf.compat.v1.decode_raw(value, tf.float64)
        samples = tf.compat.v1.RandomShuffleQueue(capacity=3 * batch_size, min_after_dequeue=0, dtypes=tf.float64,
                                                  shapes=[18])
        tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(samples, [samples.enqueue(doubles)] * 1))
        samples = samples.dequeue_many(batch_size)
        samples = tf.cast(samples, tf.float32)

        T = tf.reshape(samples[:, 0], (-1, 1, 1))
        rf_rate = tf.reshape(samples[:, 1], (-1, 1, 1))
        s_0 = tf.reshape(samples[:, 2:5], (-1, 3, 1))
        div_yield = tf.reshape(samples[:, 5:8], (-1, 3, 1))
        volatility = tf.reshape(samples[:, 8:11], (-1, 3, 1))
        strike = tf.reshape(samples[:, 11], (-1, 1, 1))
        barrier = tf.reshape(samples[:, 12], (-1, 1, 1))
        correlations = tf.reshape(samples[:, 13:16], (-1, 3))

        cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
        cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
        cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

        tmp = 1. - cor1 ** 2
        tmp2 = cor3 - cor2 * cor1

        a = tf.sqrt(tmp)
        b = tmp2 / tf.sqrt(tmp)
        c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)

        p_apx = tf.reshape(samples[:, 16], (-1, 1))

        def body(idx, w, p_l, p_u, x_p):

            dw1 = tf.random.normal([batch_size, 1, mc_samples])
            dw2 = tf.random.normal([batch_size, 1, mc_samples])
            dw3 = tf.random.normal([batch_size, 1, mc_samples])

            dw = tf.concat([dw1, cor1 * dw1 + a * dw2,
                            cor2 * dw1 + b * dw2 + c * dw3], axis=1)

            w += tf.sqrt(T / N) * dw

            x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * tf.cast(idx + 1, tf.float32) * T / N + volatility * w) * s_0

            trigger = tf.where(tf.logical_or(x_p < barrier, x_n < barrier), tf.ones([batch_size, 3, mc_samples]),
                               tf.exp(-2. * tf.math.log(x_p / barrier) * tf.math.log(x_n / barrier) / volatility ** 2 / T * N))
            lb = tf.maximum(1. - tf.reduce_sum(trigger, axis=1, keepdims=True), 0.)
            ub = 1. - tf.reduce_max(trigger, axis=1, keepdims=True)

            return idx + 1, w, p_l * lb, p_u * ub, x_n


        _, __, _pl, _pu, _x = tf.while_loop(lambda idx, w, p_l, p_u, x_p: idx < N,
                                            body, (tf.constant(0), tf.zeros([batch_size, 3, mc_samples]),
                                                   tf.ones([batch_size, 1, mc_samples]),
                                                   tf.ones([batch_size, 1, mc_samples]),
                                                   tf.ones([batch_size, 3, mc_samples]) * s_0))

        payoff = tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_mean(_x, keepdims=True, axis=1), 0.)
        p_learn = tf.reduce_mean((2. - _pl - _pu) * payoff / 2., axis=2)

        err = tf.abs(p_learn - p_apx)
        err_inf = tf.reduce_max(err)
        err_l1 = tf.reduce_mean(err)
        err_l2 = tf.reduce_mean(err ** 2)

        rel_err = err / tf.abs(p_apx)
        rel_err_inf = tf.reduce_max(rel_err)
        rel_err_l1 = tf.reduce_mean(rel_err)
        rel_err_l2 = tf.reduce_mean(rel_err ** 2)


        def calc_error(sess):
            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.
            rel_l_1_total = 0.
            rel_l_2_total = 0.
            rel_l_inf_total = 0.
            t_0 = time.time()
            for _ in range(nr_data_runs):
                l_1, l_2, l_inf, rel_l_1, rel_l_2, rel_l_inf = sess.run(
                    [err_l1, err_l2, err_inf, rel_err_l1, rel_err_l2, rel_err_inf])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)
                rel_l_1_total += rel_l_1
                rel_l_2_total += rel_l_2
                rel_l_inf_total = max(rel_l_inf_total, rel_l_inf)

            l_1_total /= nr_data_runs
            l_2_total = np.sqrt(l_2_total / nr_data_runs)
            rel_l_1_total /= nr_data_runs
            rel_l_2_total = np.sqrt(rel_l_2_total / nr_data_runs)
            t_1 = time.time()
            print(l_1_total, l_2_total, l_inf_total)
            num_RVs = mc_samples * N * d
            _file.write('%i, %i, %i, %.10f, %.10f, %.10f, %.10f, %.10f, %.10f, %f, float32\n' % (
                mc_samples, num_RVs, total_nr_eval_solutions, l_1_total, l_2_total, l_inf_total, rel_l_1_total,
                rel_l_2_total, rel_l_inf_total, t_1 - t_0))
            _file.flush()


        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())
            coord = tf.train.Coordinator()
            threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)
            calc_error(sess)
            coord.request_stop()
            coord.join(threads)

==> 3_BS_barrier_put_basket_avg/barrier_put_basket_avg_ref.py <==
import tensorflow as tf
import time
import numpy as np
from scipy.stats import norm
import os
from struct import *
import random


print("Running ref")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)


dtype = tf.float32
qr_threads = 2

N = 10

batch_size_cor = 512

inner_mc_runs_per_ref_sol = 1024 ** 2
outer_mc_runs_per_ref_sol = 50

batch_size = 4 
nr_data_runs = 12800 // batch_size


_file2 = open('Z_barrier_avg_parameters.txt', 'w')
_file2.write('samples per solution: %i\n' % (inner_mc_runs_per_ref_sol * outer_mc_runs_per_ref_sol))
_file2.write('total solutions: %i\n' % (batch_size * nr_data_runs))
_file2.flush()


with tf.device('/cpu:0'):
    sigma = tf.compat.v1.random_uniform([batch_size_cor, 3], minval=-0.95, maxval=0.95, dtype=dtype)
    filtered_correlations = tf.gather(sigma, tf.squeeze(tf.where(1. - sigma[:, 1] ** 2 - (sigma[:, 2] - sigma[:, 1] * sigma[:, 0]) ** 2 / (1. - sigma[:, 0] ** 2) >= 0), axis=1))
    q_correlations = tf.compat.v1.FIFOQueue(capacity=1024 * 8, dtypes=dtype, shapes=[3])
    tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(q_correlations, [q_correlations.enqueue_many(filtered_correlations)] * qr_threads))


T = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=0.5, maxval=1., dtype=dtype)
rf_rate = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=-0.05, maxval=0.05, dtype=dtype)
s_0 = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=90., maxval=110., dtype=dtype)
div_yield = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=0., maxval=0.1, dtype=dtype)
volatility = tf.compat.v1.random_uniform([batch_size, 3, 1], minval=0.01, maxval=0.5, dtype=dtype)
strike = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=90., maxval=110., dtype=dtype)
barrier = tf.compat.v1.random_uniform([batch_size, 1, 1], minval=70., maxval=80., dtype=dtype)
correlations = q_correlations.dequeue_many(batch_size)

cor1 = tf.expand_dims(tf.expand_dims(correlations[:, 0], axis=1), axis=1)
cor2 = tf.expand_dims(tf.expand_dims(correlations[:, 1], axis=1), axis=1)
cor3 = tf.expand_dims(tf.expand_dims(correlations[:, 2], axis=1), axis=1)

tmp = 1. - cor1 ** 2
tmp2 = cor3 - cor2 * cor1

a = tf.sqrt(tmp)
b = tmp2 / tf.sqrt(tmp)
c = tf.sqrt(1. - cor2 ** 2 - tmp2 ** 2 / tmp)


def outer_body(idx_outer, p_m, p_v, p_v_2):

    def body(idx, w, w2, p_l, p_u, x_p):

        dw1 = tf.compat.v1.random_normal([batch_size, 1, inner_mc_runs_per_ref_sol], dtype=dtype)
        dw2 = tf.compat.v1.random_normal([batch_size, 1, inner_mc_runs_per_ref_sol], dtype=dtype)
        dw3 = tf.compat.v1.random_normal([batch_size, 1, inner_mc_runs_per_ref_sol], dtype=dtype)

        dw = tf.concat([dw1, cor1 * dw1 + a * dw2,
                        cor2 * dw1 + b * dw2 + c * dw3], axis=1)

        w += tf.sqrt(T / N) * dw
        w2 -= tf.sqrt(T / N) * dw

        ww = tf.concat([w, w2], axis=2)

        x_n = tf.exp((rf_rate - div_yield - volatility ** 2 / 2.) * tf.compat.v1.cast(idx+1, dtype=dtype) * T / N + volatility * ww) * s_0

        trigger = tf.where(tf.logical_or(x_p < barrier, x_n < barrier), tf.ones([batch_size, 3, 2 * inner_mc_runs_per_ref_sol], dtype=dtype),
                           tf.exp(-2. * tf.math.log(x_p / barrier) * tf.math.log(x_n / barrier) / volatility ** 2 / T * N))
        lb = tf.maximum(1. - tf.reduce_sum(trigger, axis=1, keepdims=True), 0.)
        ub = 1. - tf.reduce_max(trigger, axis=1, keepdims=True)

        return idx + 1, w, w2, p_l * lb, p_u * ub, x_n

    _, __, ___, _pl, _pu, _x = tf.while_loop(lambda idx, w, w2, p_l, p_u, x_p: idx < N,
                                        body, (tf.constant(0), tf.zeros([batch_size, 3, inner_mc_runs_per_ref_sol], dtype=dtype),
                                               tf.zeros([batch_size, 3, inner_mc_runs_per_ref_sol], dtype=dtype),
                                               tf.ones([batch_size, 1, 2 * inner_mc_runs_per_ref_sol], dtype=dtype),
                                               tf.ones([batch_size, 1, 2 * inner_mc_runs_per_ref_sol], dtype=dtype),
                                               tf.ones([batch_size, 3, 2 * inner_mc_runs_per_ref_sol], dtype=dtype) * s_0))

    payoff = tf.exp(-rf_rate * T) * tf.maximum(strike - tf.reduce_mean(_x, keepdims=True, axis=1), 0.)
    # p_apx = tf.reduce_mean((2. - _pl - _pu) * payoff / 2., axis=2)

    p_mean, p_var = tf.nn.moments((2. - _pl - _pu) * payoff / 2., axes=[2])

    print(p_mean, p_var)

    return idx_outer + 1, p_m + p_mean, p_v + p_var, p_v_2 + p_var ** 2


_, p_total, p_var_total, p_var_total_2 = tf.while_loop(lambda idx_outer, pp, pp2, pp3: idx_outer < outer_mc_runs_per_ref_sol, outer_body,
                                                       (tf.constant(0), tf.zeros([batch_size, 1], dtype=dtype),
                                                        tf.zeros([batch_size, 1], dtype=dtype),
                                                        tf.zeros([batch_size, 1], dtype=dtype)))

p_total /= outer_mc_runs_per_ref_sol
p_var_total = tf.maximum(p_var_total / outer_mc_runs_per_ref_sol + p_var_total_2 / outer_mc_runs_per_ref_sol - p_total, 0.)
width = norm.ppf(0.975) * tf.sqrt(p_var_total / (outer_mc_runs_per_ref_sol * inner_mc_runs_per_ref_sol - 1.))

output = tf.concat([
    tf.squeeze(T, axis=2),
    tf.squeeze(rf_rate, axis=2),
    tf.squeeze(s_0, axis=2),
    tf.squeeze(div_yield, axis=2),
    tf.squeeze(volatility, axis=2),
    tf.squeeze(strike, axis=2),
    tf.squeeze(barrier, axis=2),
    tf.squeeze(cor1, axis=2),
    tf.squeeze(cor2, axis=2),
    tf.squeeze(cor3, axis=2),
    p_total,
    width
], axis=1)

_file = open('Z_barrier_put_basket_avg_ref.bin', 'wb')
shape = 'd' * 18
with tf.compat.v1.Session() as sess:
    coord = tf.train.Coordinator()
    threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)

    t0 = time.time()
    for _ in range(nr_data_runs):
        data = sess.run(output)

        for d in data:
            _file.write(pack(shape, *d))
        _file.flush()

        print(_ + 1)

    t1 = time.time()
    _file2.write('total time: %f\n' % (t1 - t0))
    _file2.flush()

    coord.request_stop()
    coord.join(threads)


==> 3_BS_barrier_put_basket_avg/run_script.sh <==
#!/bin/bash
python barrier_put_basket_avg_ref.py
python barrier_put_basket_avg_lrv.py
python barrier_put_basket_avg_lrv_ref.py
python barrier_put_basket_avg_lrv_eval.py
python barrier_put_basket_avg_mc_eval.py

==> 4_Lorentz/lorentz_lrv.py <==
import tensorflow as tf
import os
import time
import numpy as np
import random

print("Running lrv")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32

batch_size = 512 
mc_samples_per_ref_sol = 512

N = 25
d = 3

train_steps = 10000
lr_boundaries = [5000, 8000]
lr_values = [0.001, 0.0001, 0.00001]
eval_step = 1000

_file = open('Z_lorentz_lrv_train_times.csv', 'w')
_file.write('num_lrv_samples, train_steps, antithetic, time, dtype\n')

for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256]:
    for antithetic in [True, False]:
        print("working on ", fact, antithetic)

        tf.compat.v1.reset_default_graph()

        num_lrv_samples = 32 * fact

        T = tf.random.uniform((batch_size, 1, 1), minval=.01, maxval=1., dtype=dtype)
        alpha_1 = tf.random.uniform((batch_size, 1, 1), minval=9., maxval=11., dtype=dtype)
        alpha_2 = tf.random.uniform((batch_size, 1, 1), minval=13., maxval=15., dtype=dtype)
        alpha_3 = tf.random.uniform((batch_size, 1, 1), minval=1., maxval=2., dtype=dtype)
        beta = tf.random.uniform((batch_size, 3, 1), minval=.05, maxval=.25, dtype=dtype)
        xi = tf.stack([tf.random.uniform((batch_size,), minval=0.5, maxval=2.5, dtype=dtype),
                       tf.random.uniform((batch_size,), minval=8., maxval=10., dtype=dtype),
                       tf.random.uniform((batch_size,), minval=10., maxval=12., dtype=dtype)], axis=1)

        W = tf.compat.v1.get_variable('w', shape=(1, 3, num_lrv_samples, N), dtype=dtype,
                                      initializer=tf.random_normal_initializer(stddev=1.))


        def phi(x, axis=1):
            return tf.reduce_sum(x ** 2, axis=axis, keepdims=True)


        def mu(x):
            x_1 = x[:, 0:1, :]
            x_2 = x[:, 1:2, :]
            x_3 = x[:, 2:3, :]
            return tf.concat([alpha_1 * (x_2 - x_1), alpha_2 * x_1 - x_2 - x_1 * x_3, x_1 * x_2 - alpha_3 * x_3],
                             axis=1)


        if antithetic:

            def sde_body_lrv(idx, x, h, sqrt_h):
                b = sqrt_h * W[:, :, :, idx] * beta
                a = x[:, :, :num_lrv_samples] + mu(x[:, :, :num_lrv_samples]) * h + b
                a2 = x[:, :, num_lrv_samples:] + mu(x[:, :, num_lrv_samples:]) * h - b
                return idx + 1, tf.concat(
                    [x[:, :, :num_lrv_samples] + (mu(a) + mu(x[:, :, :num_lrv_samples])) * h / 2. + b,
                     x[:, :, num_lrv_samples:] + (mu(a2) + mu(x[:, :, num_lrv_samples:])) * h / 2. - b],
                    axis=2), h, sqrt_h

        else:

            def sde_body_lrv(idx, x, h, sqrt_h):
                b = sqrt_h * W[:, :, :, idx] * beta
                a = x + mu(x) * h + b
                return idx + 1, x + (mu(a) + mu(x)) * h / 2. + b, h, sqrt_h

        num_avg_samples = num_lrv_samples * (1 + int(antithetic))  # Number of samples over which to take average (2 times more in case of antithetic)

        _, lrv, __, ___ = tf.while_loop(lambda idx, x, h, sqrt_h: idx < N, sde_body_lrv,
                                        (tf.constant(0),
                                         tf.expand_dims(xi, axis=2) * tf.ones((1, 1, num_avg_samples), dtype=dtype),
                                         T / N, tf.sqrt(T / N)))


        def sde_body_mc(idx, x, h, sqrt_h):
            b = sqrt_h * tf.random.normal((1, d, mc_samples_per_ref_sol), dtype=dtype) * beta
            a = x[:, :, :mc_samples_per_ref_sol] + mu(x[:, :, :mc_samples_per_ref_sol]) * h + b
            a2 = x[:, :, mc_samples_per_ref_sol:] + mu(x[:, :, mc_samples_per_ref_sol:]) * h - b
            return idx + 1, tf.concat(
                [x[:, :, :mc_samples_per_ref_sol] + (mu(a) + mu(x[:, :, :mc_samples_per_ref_sol])) * h / 2. + b,
                 x[:, :, mc_samples_per_ref_sol:] + (mu(a2) + mu(x[:, :, mc_samples_per_ref_sol:])) * h / 2. - b],
                axis=2), h, sqrt_h


        _, mc_train, __, ___ = tf.while_loop(lambda idx, x, h, sqrt_h: idx < N, sde_body_mc,
                                             (tf.constant(0),
                                              tf.expand_dims(xi, axis=2) * tf.ones((1, 1, 2 * mc_samples_per_ref_sol),
                                                                                   dtype=dtype), T / N,
                                              tf.sqrt(T / N)))

        val = tf.reduce_mean(phi(lrv, axis=1), axis=2)
        val_train = tf.reduce_mean(phi(mc_train, axis=1), axis=2)

        loss = tf.reduce_mean((val - val_train) ** 2)

        global_step = tf.Variable(0, trainable=False)
        learning_rate = tf.compat.v1.train.piecewise_constant(global_step, lr_boundaries, lr_values)
        optimizer = tf.compat.v1.train.AdamOptimizer(learning_rate)

        train_op = optimizer.minimize(loss, global_step=global_step)

        var_list = tf.compat.v1.get_collection(tf.compat.v1.GraphKeys.GLOBAL_VARIABLES, 'w')
        saver = tf.compat.v1.train.Saver(var_list=var_list, max_to_keep=10)

        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())

            t_0 = time.time()
            for step in range(train_steps):
                if step % eval_step == 0:
                    _, loss_val = sess.run([train_op, loss])
                    print(step, ":", np.sqrt(loss_val))
                else:
                    sess.run(train_op)

            t_1 = time.time()
            _file.write('%i, %i, %i, %f, float32\n' % (num_lrv_samples, train_steps, antithetic, t_1 - t_0))
            _file.flush()
            saver.save(sess, 'Z_lorentz_model_%i_%i' % (num_lrv_samples, antithetic))


==> 4_Lorentz/lorentz_lrv_eval.py <==
import tensorflow as tf
import os
import time
import numpy as np
import pandas as pd
import random

print("Running lrv_eval")


tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32

train_times_df = pd.read_csv("Z_lorentz_lrv_train_times.csv")

batch_size = 128
nr_data_runs = 12800 // batch_size
total_nr_eval_solutions = batch_size * nr_data_runs

N = 25
d = 3

_file = open('Z_lorentz_lrv.csv', 'w')
_file.write('num_lrv_samples, num_params, total_nr_eval_solutions, antithetic, l1_error, l_2_error, l_inf_error, rel_l1_error, rel_l_2_error, rel_l_inf_error, time, dtype, train_time\n')


for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256]:
    for antithetic in [False, True]:
        print("Working on ", fact, antithetic)

        tf.compat.v1.reset_default_graph()

        num_lrv_samples = 32 * fact

        filename_queue = tf.compat.v1.train.string_input_producer(['Z_lorentz_ref.bin'])
        reader = tf.compat.v1.FixedLengthRecordReader(record_bytes=12 * 8)  # 8 comes from the fact that a double precision number needs 8 bytes
        key, value = reader.read(filename_queue)
        doubles = tf.compat.v1.decode_raw(value, tf.float64)
        samples = tf.compat.v1.RandomShuffleQueue(capacity=3 * batch_size, min_after_dequeue=0, dtypes=tf.float64, shapes=[12])
        tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(samples, [samples.enqueue(doubles)] * 1))
        samples = samples.dequeue_many(batch_size)
        samples = tf.cast(samples, dtype)

        T = tf.reshape(samples[:, 0], (-1, 1, 1))
        alpha_1 = tf.reshape(samples[:, 1], (-1, 1, 1))
        alpha_2 = tf.reshape(samples[:, 2], (-1, 1, 1))
        alpha_3 = tf.reshape(samples[:, 3], (-1, 1, 1))
        beta = tf.reshape(samples[:, 4:7], (-1, 3, 1))
        xi = tf.reshape(samples[:, 7:10], (-1, 3, 1))
        val_ref = tf.reshape(samples[:, 10], (-1, 1))

        W = tf.compat.v1.get_variable('w', shape=(1, 3, num_lrv_samples, N), dtype=dtype,
                                      initializer=tf.random_normal_initializer(stddev=1.))

        def phi(x, axis=1):
            return tf.reduce_sum(x ** 2, axis=axis, keepdims=True)


        def mu(x):
            x_1 = x[:, 0:1, :]
            x_2 = x[:, 1:2, :]
            x_3 = x[:, 2:3, :]
            return tf.concat([alpha_1 * (x_2 - x_1),
                              alpha_2 * x_1 - x_2 - x_1 * x_3,
                              x_1 * x_2 - alpha_3 * x_3], axis=1)
        
        if antithetic:

            def sde_body_lrv(idx, x, h, sqrt_h):
                b = sqrt_h * W[:, :, :, idx] * beta
                a = x[:, :, :num_lrv_samples] + mu(x[:, :, :num_lrv_samples]) * h + b
                a2 = x[:, :, num_lrv_samples:] + mu(x[:, :, num_lrv_samples:]) * h - b
                return idx + 1, tf.concat([x[:, :, :num_lrv_samples] + (mu(a) + mu(x[:, :, :num_lrv_samples])) * h / 2. + b,
                                           x[:, :, num_lrv_samples:] + (mu(a2) + mu(x[:, :, num_lrv_samples:])) * h / 2. - b], axis=2), h, sqrt_h


        else:

            def sde_body_lrv(idx, x, h, sqrt_h):
                b = sqrt_h * W[:, :, :, idx] * beta
                a = x + mu(x) * h + b
                return idx + 1, x + (mu(a) + mu(x)) * h / 2. + b, h, sqrt_h

        num_avg_samples = num_lrv_samples * (1 + int(antithetic))  # Number of samples over which to take average (2 times more in case of antithetic)
        _, lrv, __, ___ = tf.while_loop(lambda idx, x, h, sqrt_h: idx < N, sde_body_lrv,
                                        (tf.constant(0),
                                         xi * tf.ones((1, 1, num_avg_samples), dtype=dtype),
                                         T / N, tf.sqrt(T / N)))

        val = tf.reduce_mean(phi(lrv, axis=1), axis=2)

        err = tf.abs(val - val_ref)
        err_inf = tf.reduce_max(err)
        err_l1 = tf.reduce_mean(err)
        err_l2 = tf.reduce_mean(err ** 2)

        rel_err = err / tf.abs(val_ref)
        rel_err_inf = tf.reduce_max(rel_err)
        rel_err_l1 = tf.reduce_mean(rel_err)
        rel_err_l2 = tf.reduce_mean(rel_err ** 2)


        def calc_error(sess):
            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.
            rel_l_1_total = 0.
            rel_l_2_total = 0.
            rel_l_inf_total = 0.
            t_0 = time.time()
            for _ in range(nr_data_runs):
                l_1, l_2, l_inf, rel_l_1, rel_l_2, rel_l_inf = sess.run([err_l1, err_l2, err_inf, rel_err_l1, rel_err_l2, rel_err_inf])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)
                rel_l_1_total += rel_l_1
                rel_l_2_total += rel_l_2
                rel_l_inf_total = max(rel_l_inf_total, rel_l_inf)

            l_1_total /= nr_data_runs
            l_2_total = np.sqrt(l_2_total / nr_data_runs)
            rel_l_1_total /= nr_data_runs
            rel_l_2_total = np.sqrt(rel_l_2_total / nr_data_runs)
            t_1 = time.time()
            print(l_1_total, l_2_total, l_inf_total)
            num_params = sess.run(sum(tf.reduce_prod(var.shape) for var in tf.compat.v1.trainable_variables()))
            train_time = train_times_df[(train_times_df['num_lrv_samples'] == num_lrv_samples) & (train_times_df[' antithetic'] == int(antithetic))][' time']
            _file.write('%i, %i, %i, %i, %.10f, %.10f, %.10f, %.10f, %.10f, %.10f, %f, float32, %f\n' % (num_lrv_samples, num_params, total_nr_eval_solutions, antithetic, l_1_total, l_2_total, l_inf_total, rel_l_1_total, rel_l_2_total, rel_l_inf_total, t_1 - t_0, train_time))
            _file.flush()


        var_list = tf.compat.v1.get_collection(tf.compat.v1.GraphKeys.GLOBAL_VARIABLES, 'w')
        saver = tf.compat.v1.train.Saver(var_list=var_list, max_to_keep=10)

        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())
            saver.restore(sess, 'Z_lorentz_model_%i_%i' % (num_lrv_samples, antithetic))

            coord = tf.train.Coordinator()
            threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)
            calc_error(sess)
            coord.request_stop()
            coord.join(threads)


==> 4_Lorentz/lorentz_mc.py <==
import tensorflow as tf
import os
import time
import numpy as np
import random

print("Runnung mc")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32


batch_size = 128
nr_data_runs = 12800 // batch_size
total_nr_eval_solutions = batch_size * nr_data_runs

N = 25
d = 3

_file = open('Z_lorentz_mc.csv', 'w')
_file.write('mc_samples, num_RVs, total_nr_eval_solutions, antithetic, l1_error, l_2_error, l_inf_error, rel_l1_error, rel_l_2_error, rel_l_inf_error, time, dtype\n')

for fact in [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024]:
    for antithetic in [False, True]:

        print("working on ", fact, antithetic)

        tf.compat.v1.reset_default_graph()

        mc_samples = 32 * fact


        filename_queue = tf.compat.v1.train.string_input_producer(['Z_lorentz_ref.bin'])
        reader = tf.compat.v1.FixedLengthRecordReader(record_bytes=12 * 8)
        key, value = reader.read(filename_queue)
        doubles = tf.compat.v1.decode_raw(value, tf.float64)
        samples = tf.compat.v1.RandomShuffleQueue(capacity=3 * batch_size, min_after_dequeue=0, dtypes=tf.float64, shapes=[12])
        tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(samples, [samples.enqueue(doubles)] * 1))
        samples = samples.dequeue_many(batch_size)
        samples = tf.cast(samples, dtype)

        T = tf.reshape(samples[:, 0], (-1, 1, 1))
        alpha_1 = tf.reshape(samples[:, 1], (-1, 1, 1))
        alpha_2 = tf.reshape(samples[:, 2], (-1, 1, 1))
        alpha_3 = tf.reshape(samples[:, 3], (-1, 1, 1))
        beta = tf.reshape(samples[:, 4:7], (-1, 3, 1))
        xi = tf.reshape(samples[:, 7:10], (-1, 3, 1))
        val_ref = tf.reshape(samples[:, 10], (-1, 1))


        def phi(x, axis=1):
            return tf.reduce_sum(x ** 2, axis=axis, keepdims=True)

        def mu(x):
            x_1 = x[:, 0:1, :]
            x_2 = x[:, 1:2, :]
            x_3 = x[:, 2:3, :]
            return tf.concat([alpha_1 * (x_2 - x_1), alpha_2 * x_1 - x_2 - x_1 * x_3, x_1 * x_2 - alpha_3 * x_3], axis=1)

        if antithetic:

            def sde_body_mc(idx, x, h, sqrt_h):
                b = sqrt_h * tf.random.normal((1, d, mc_samples), dtype=dtype) * beta
                a = x[:, :, :mc_samples] + mu(x[:, :, :mc_samples]) * h + b
                a2 = x[:, :, mc_samples:] + mu(x[:, :, mc_samples:]) * h - b
                return idx + 1, tf.concat([x[:, :, :mc_samples] + (mu(a) + mu(x[:, :, :mc_samples])) * h / 2. + b, x[:, :, mc_samples:] + (mu(a2) + mu(x[:, :, mc_samples:])) * h / 2. - b], axis=2), h, sqrt_h

        else:

            def sde_body_mc(idx, x, h, sqrt_h):
                b = sqrt_h * tf.random.normal((1, d, mc_samples), dtype=dtype) * beta
                a = x + mu(x) * h + b
                return idx + 1, x + (mu(a) + mu(x)) * h / 2. + b, h, sqrt_h

        num_avg_mc_samples = mc_samples * (1 + int(antithetic))
        _, mc, __, ___ = tf.while_loop(lambda idx, x, h, sqrt_h: idx < N, sde_body_mc,
                                       (tf.constant(0), xi * tf.ones((1, 1, num_avg_mc_samples)), T / N, tf.sqrt(T / N)))

        val_mc = tf.reduce_mean(phi(mc, axis=1), axis=2)

        err = tf.abs(val_mc - val_ref)
        err_inf = tf.reduce_max(err)
        err_l1 = tf.reduce_mean(err)
        err_l2 = tf.reduce_mean(err ** 2)

        rel_err = err / tf.abs(val_ref)
        rel_err_inf = tf.reduce_max(rel_err)
        rel_err_l1 = tf.reduce_mean(rel_err)
        rel_err_l2 = tf.reduce_mean(rel_err ** 2)


        def calc_error(sess):
            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.
            rel_l_1_total = 0.
            rel_l_2_total = 0.
            rel_l_inf_total = 0.
            t_0 = time.time()
            for _ in range(nr_data_runs):
                l_1, l_2, l_inf, rel_l_1, rel_l_2, rel_l_inf = sess.run(
                    [err_l1, err_l2, err_inf, rel_err_l1, rel_err_l2, rel_err_inf])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)
                rel_l_1_total += rel_l_1
                rel_l_2_total += rel_l_2
                rel_l_inf_total = max(rel_l_inf_total, rel_l_inf)

            l_1_total /= nr_data_runs
            l_2_total = np.sqrt(l_2_total / nr_data_runs)
            rel_l_1_total /= nr_data_runs
            rel_l_2_total = np.sqrt(rel_l_2_total / nr_data_runs)
            t_1 = time.time()
            num_RVs = mc_samples * N * d
            print(l_1_total, l_2_total, l_inf_total)
            _file.write('%i, %i, %i, %i, %.10f, %.10f, %.10f, %.10f, %.10f, %.10f, %f, float32\n' % (
                mc_samples, num_RVs, total_nr_eval_solutions, antithetic, l_1_total, l_2_total, l_inf_total, rel_l_1_total,
                rel_l_2_total, rel_l_inf_total, t_1 - t_0))
            _file.flush()


        with tf.compat.v1.Session() as sess:
            coord = tf.train.Coordinator()
            threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)
            calc_error(sess)
            coord.request_stop()
            coord.join(threads)


==> 4_Lorentz/lorentz_nn.py <==
import tensorflow as tf
import os
import time
import numpy as np
import random

print("Running nn")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float32


batch_size_eval = 128
nr_data_runs = 12800 // batch_size_eval
total_nr_eval_solutions = batch_size_eval * nr_data_runs

# Training parameters
batch_size_training = 512 
mc_samples_per_ref_sol = 512

train_steps = 160000
lr_boundaries = [50000, 100000, 120000, 140000]
lr_values = [0.1, 0.01, 0.001, 0.0001, 0.00001]
eval_step = 5000


def net(x, neurons, activation_fn=tf.nn.gelu, dtype=tf.float32):

    def layer(x, out_size, activation):
        w = tf.compat.v1.get_variable(name='weights',
                                      shape=[x.get_shape().as_list()[-1], out_size],
                                      dtype=dtype,
                                      initializer=tf.initializers.glorot_uniform())
        b = tf.compat.v1.get_variable(name='bias',
                                      shape=[out_size],
                                      dtype=dtype,
                                      initializer=tf.zeros_initializer())
        return activation(tf.matmul(x, w) + b)

    with tf.compat.v1.variable_scope('net', reuse=tf.compat.v1.AUTO_REUSE):
        for i in range(len(neurons) - 1):
            with tf.compat.v1.variable_scope('layer_' + str(i)):
                x = layer(x, neurons[i], activation_fn)
        with tf.compat.v1.variable_scope('layer_%i_' % len(neurons)):
            return layer(x, neurons[-1], tf.identity)


_file = open('Z_lorentz_nn.csv', 'w')
_file.write('layers, inner_dim, num_weights, mc_samples_per_ref_sol, l1_error, l_2_error, l_inf_error, rel_l1_error, rel_l_2_error, rel_l_inf_error, train_time, time, dtype\n')

for layers in [2, 3]:
    for inner_dim in [32, 64, 128, 256]:

        print("working on ", layers, inner_dim)

        tf.compat.v1.reset_default_graph()

        N = 25
        d = 3

        T = tf.random.uniform((batch_size_training, 1, 1), minval=.01, maxval=1., dtype=dtype)
        alpha_1 = tf.random.uniform((batch_size_training, 1, 1), minval=9., maxval=11., dtype=dtype)
        alpha_2 = tf.random.uniform((batch_size_training, 1, 1), minval=13., maxval=15., dtype=dtype)
        alpha_3 = tf.random.uniform((batch_size_training, 1, 1), minval=1., maxval=2., dtype=dtype)
        beta = tf.random.uniform((batch_size_training, 3, 1), minval=.05, maxval=.25, dtype=dtype)
        xi = tf.stack([tf.random.uniform((batch_size_training,), minval=0.5, maxval=2.5, dtype=dtype),
                       tf.random.uniform((batch_size_training,), minval=8., maxval=10., dtype=dtype),
                       tf.random.uniform((batch_size_training,), minval=10., maxval=12., dtype=dtype)], axis=1)


        def phi(x, axis=1):
            return tf.reduce_sum(x ** 2, axis=axis, keepdims=True)


        def mu(x):
            x_1 = x[:, 0:1, :]
            x_2 = x[:, 1:2, :]
            x_3 = x[:, 2:3, :]
            return tf.concat([alpha_1 * (x_2 - x_1), alpha_2 * x_1 - x_2 - x_1 * x_3, x_1 * x_2 - alpha_3 * x_3], axis=1)


        def sde_body_mc(idx, x, h, sqrt_h):
            b = sqrt_h * tf.random.normal((1, d, mc_samples_per_ref_sol), dtype=dtype) * beta
            a = x[:, :, :mc_samples_per_ref_sol] + mu(x[:, :, :mc_samples_per_ref_sol]) * h + b
            a2 = x[:, :, mc_samples_per_ref_sol:] + mu(x[:, :, mc_samples_per_ref_sol:]) * h - b
            return idx + 1, tf.concat(
                [x[:, :, :mc_samples_per_ref_sol] + (mu(a) + mu(x[:, :, :mc_samples_per_ref_sol])) * h / 2. + b,
                 x[:, :, mc_samples_per_ref_sol:] + (mu(a2) + mu(x[:, :, mc_samples_per_ref_sol:])) * h / 2. - b],
                axis=2), h, sqrt_h


        _, mc_train, __, ___ = tf.while_loop(lambda idx, x, h, sqrt_h: idx < N, sde_body_mc,
                                             (tf.constant(0),
                                              tf.expand_dims(xi, axis=2) * tf.ones((1, 1, 2 * mc_samples_per_ref_sol),
                                                                                   dtype=dtype), T / N,
                                              tf.sqrt(T / N)))

        val_train = tf.reduce_mean(phi(mc_train, axis=1), axis=2)

        inputs = tf.concat([
            (tf.squeeze(T, axis=2) - 0.505) / 0.495,
            tf.squeeze(alpha_1, axis=2) - 10.,
            tf.squeeze(alpha_2, axis=2) - 14.,
            (tf.squeeze(alpha_3, axis=2) - 1.5) / 0.5,
            (beta[:, 0] - 0.1275) / 0.1225,
            (beta[:, 1] - 0.1275) / 0.1225,
            (beta[:, 2] - 0.1275) / 0.1225,
            (xi[:, 0:1] - 1.5) / 2.,
            (xi[:, 1:2] - 9.),
            (xi[:, 2:3] - 11.),
        ], axis=1)
        val = net(inputs, [inner_dim] * layers + [1], dtype=dtype)

        loss = tf.reduce_mean((val - val_train) ** 2)

        global_step = tf.Variable(0, trainable=False)
        learning_rate = tf.compat.v1.train.piecewise_constant(global_step, lr_boundaries, lr_values)
        optimizer = tf.compat.v1.train.AdamOptimizer(learning_rate)

        train_op = optimizer.minimize(loss, global_step=global_step)

        # Evaluation
        filename_queue = tf.compat.v1.train.string_input_producer(['Z_lorentz_ref.bin'])
        reader = tf.compat.v1.FixedLengthRecordReader(record_bytes=12 * 8)
        key, value = reader.read(filename_queue)
        doubles = tf.compat.v1.decode_raw(value, tf.float64)
        samples = tf.compat.v1.RandomShuffleQueue(capacity=3 * batch_size_eval, min_after_dequeue=0, dtypes=tf.float64, shapes=[12])
        tf.compat.v1.train.add_queue_runner(tf.compat.v1.train.QueueRunner(samples, [samples.enqueue(doubles)] * 1))
        samples = samples.dequeue_many(batch_size_eval)
        samples = tf.cast(samples, dtype)

        T = tf.reshape(samples[:, 0], (-1, 1, 1))
        alpha_1 = tf.reshape(samples[:, 1], (-1, 1, 1))
        alpha_2 = tf.reshape(samples[:, 2], (-1, 1, 1))
        alpha_3 = tf.reshape(samples[:, 3], (-1, 1, 1))
        beta = tf.reshape(samples[:, 4:7], (-1, 3, 1))
        xi = tf.reshape(samples[:, 7:10], (-1, 3, 1))
        val_ref = tf.reshape(samples[:, 10], (-1, 1))

        inputs = tf.concat([
            (tf.squeeze(T, axis=2) - 0.505) / 0.495,
            tf.squeeze(alpha_1, axis=2) - 10.,
            tf.squeeze(alpha_2, axis=2) - 14.,
            (tf.squeeze(alpha_3, axis=2) - 1.5) / 0.5,
            (beta[:, 0] - 0.1275) / 0.1225,
            (beta[:, 1] - 0.1275) / 0.1225,
            (beta[:, 2] - 0.1275) / 0.1225,
            (xi[:, 0] - 1.5) / 2.,
            (xi[:, 1] - 9.),
            (xi[:, 2] - 11.),
        ], axis=1)
        val = net(inputs, [inner_dim] * layers + [1], dtype=dtype)

        err = tf.abs(val - val_ref)
        err_inf = tf.reduce_max(err)
        err_l1 = tf.reduce_mean(err)
        err_l2 = tf.reduce_mean(err ** 2)

        rel_err = err / tf.abs(val_ref)
        rel_err_inf = tf.reduce_max(rel_err)
        rel_err_l1 = tf.reduce_mean(rel_err)
        rel_err_l2 = tf.reduce_mean(rel_err ** 2)

        def calc_error(sess):
            l_1_total = 0.
            l_2_total = 0.
            l_inf_total = 0.
            rel_l_1_total = 0.
            rel_l_2_total = 0.
            rel_l_inf_total = 0.
            t_0 = time.time()
            for _ in range(nr_data_runs):
                l_1, l_2, l_inf, rel_l_1, rel_l_2, rel_l_inf = sess.run(
                    [err_l1, err_l2, err_inf, rel_err_l1, rel_err_l2, rel_err_inf])
                l_1_total += l_1
                l_2_total += l_2
                l_inf_total = max(l_inf_total, l_inf)
                rel_l_1_total += rel_l_1
                rel_l_2_total += rel_l_2
                rel_l_inf_total = max(rel_l_inf_total, rel_l_inf)

            l_1_total /= nr_data_runs
            l_2_total = np.sqrt(l_2_total / nr_data_runs)
            rel_l_1_total /= nr_data_runs
            rel_l_2_total = np.sqrt(rel_l_2_total / nr_data_runs)
            t_1 = time.time()
            num_params = sess.run(sum(tf.reduce_prod(var.shape) for var in tf.compat.v1.trainable_variables()))

            print(l_1_total, l_2_total, l_inf_total)
            _file.write('%i, %i, %i, %i, %.10f, %.10f, %.10f, %.10f, %.10f, %.10f, %f, %f, float32\n' % (
                layers, inner_dim, num_params, mc_samples_per_ref_sol, l_1_total, l_2_total, l_inf_total, rel_l_1_total, rel_l_2_total, rel_l_inf_total, train_time, t_1 - t_0))
            _file.flush()


        with tf.compat.v1.Session() as sess:

            sess.run(tf.compat.v1.global_variables_initializer())

            t_0 = time.time()
            for step in range(train_steps):
                if step % eval_step == 0:
                    _, loss_val = sess.run([train_op, loss])
                    print(step, ":", np.sqrt(loss_val))
                else:
                    sess.run(train_op)
            t_1 = time.time()

            train_time = t_1 - t_0

            coord = tf.train.Coordinator()
            threads = tf.compat.v1.train.start_queue_runners(sess=sess, coord=coord)
            calc_error(sess)
            coord.request_stop()
            coord.join(threads)


==> 4_Lorentz/lorentz_ref.py <==
import tensorflow as tf
import os
import time
import numpy as np
from scipy.stats import norm
from struct import *
import random

print("Running ref")

tf.compat.v1.disable_eager_execution()
os.environ['PYTHONHASHSEED'] = '0'
np.random.seed(0)
tf.random.set_seed(0)
random.seed(1)

dtype = tf.float64

# Parameters
outer_mc_runs_per_ref_sol = 1000
inner_mc_runs_per_ref_sol = 8192
mc_samples_per_ref_sol = outer_mc_runs_per_ref_sol * inner_mc_runs_per_ref_sol


batch_size = 128
nr_data_runs = 12800 // batch_size
total_nr_eval_solutions = batch_size * nr_data_runs


_file2 = open('Z_lorentz_evaluation_parameters.txt', 'w')
_file2.write('mc samples per solution: %i\n' % mc_samples_per_ref_sol)
_file2.write('total solutions: %i\n' % total_nr_eval_solutions)
_file2.flush()


N = 25
d = 3

T = tf.random.uniform((batch_size, 1, 1), minval=.01, maxval=1., dtype=dtype)
alpha_1 = tf.random.uniform((batch_size, 1, 1), minval=9., maxval=11., dtype=dtype)
alpha_2 = tf.random.uniform((batch_size, 1, 1), minval=13., maxval=15., dtype=dtype)
alpha_3 = tf.random.uniform((batch_size, 1, 1), minval=0.5, maxval=2.5, dtype=dtype)
beta = tf.random.uniform((batch_size, 3, 1), minval=.05, maxval=.25, dtype=dtype)
xi = tf.stack([tf.random.uniform((batch_size,), minval=0.5, maxval=2.5, dtype=dtype),
               tf.random.uniform((batch_size,), minval=8., maxval=10., dtype=dtype),
               tf.random.uniform((batch_size,), minval=10., maxval=12., dtype=dtype)], axis=1)


def phi(x, axis=1):
    return tf.reduce_sum(x ** 2, axis=axis, keepdims=True)


def mu(x):
    x_1 = x[:, 0:1, :]
    x_2 = x[:, 1:2, :]
    x_3 = x[:, 2:3, :]
    return tf.concat([alpha_1 * (x_2 - x_1), alpha_2 * x_1 - x_2 - x_1 * x_3, x_1 * x_2 - alpha_3 * x_3], axis=1)


def sde_body_mc(idx, x, h, sqrt_h):
    b = sqrt_h * tf.random.normal((1, d, inner_mc_runs_per_ref_sol), dtype=dtype) * beta
    a = x[:, :, :inner_mc_runs_per_ref_sol] + mu(x[:, :, :inner_mc_runs_per_ref_sol]) * h + b
    a2 = x[:, :, inner_mc_runs_per_ref_sol:] + mu(x[:, :, inner_mc_runs_per_ref_sol:]) * h - b
    return idx + 1, tf.concat(
        [x[:, :, :inner_mc_runs_per_ref_sol] + (mu(a) + mu(x[:, :, :inner_mc_runs_per_ref_sol])) * h / 2. + b, x[:, :, inner_mc_runs_per_ref_sol:] + (mu(a2) + mu(x[:, :, inner_mc_runs_per_ref_sol:])) * h / 2. - b],
        axis=2), h, sqrt_h


def mc_body(idx, x_mean, x_var, ta):

    _, _x, __, ___ = tf.while_loop(lambda _idx, x, h, sqrt_h: _idx < N, sde_body_mc,
                                   (tf.constant(0),
                                    tf.expand_dims(xi, axis=2) * tf.ones((1, 1, 2 * inner_mc_runs_per_ref_sol), dtype=dtype),
                                    T / N, tf.sqrt(T / N)))

    mean, var = tf.nn.moments(phi(_x, 1), axes=[2])
    ta = ta.write(idx, mean)
    return idx + 1, x_mean + mean / outer_mc_runs_per_ref_sol, x_var + var / outer_mc_runs_per_ref_sol, ta


_, mc_ref, mc_ref_var, means = tf.while_loop(lambda idx, x_mean, x_var, ta: idx < outer_mc_runs_per_ref_sol,
                                             mc_body,
                                             (tf.constant(0), tf.zeros((batch_size, 1), dtype=dtype), tf.zeros((batch_size, 1), dtype=dtype), tf.TensorArray(dtype, size=outer_mc_runs_per_ref_sol))
                                             )

mean_var = tf.math.reduce_variance(means.stack(), axis=0)

output = tf.concat([
    tf.squeeze(T, axis=2),
    tf.squeeze(alpha_1, axis=2),
    tf.squeeze(alpha_2, axis=2),
    tf.squeeze(alpha_3, axis=2),
    beta[:, 0],
    beta[:, 1],
    beta[:, 2],
    xi,
    mc_ref
], axis=1)


# Every data point consists of 10 parameters, 1 reference solution and 1 tmp
shape = 'd' * 12
_file = open('Z_lorentz_ref.bin', 'wb')

with tf.compat.v1.Session() as sess:
    t0 = time.time()
    for _ in range(nr_data_runs):
        data, ref_var, ref_mean_var = sess.run([output, mc_ref_var, mean_var])
        tmp = np.sqrt((ref_var + ref_mean_var) / (outer_mc_runs_per_ref_sol * inner_mc_runs_per_ref_sol - 1.))
        data = np.concatenate([data, tmp], axis=1)

        for d in data:
            _file.write(pack(shape, *d))
        _file.flush()
        print(_+1)

    t1 = time.time()
    _file2.write('total time: %f' % (t1 - t0))
    _file2.flush()


==> 4_Lorentz/run_script_Lorentz.sh <==
#!/bin/bash
python lorentz_ref.py
python lorentz_lrv.py
python lorentz_lrv_eval.py
python lorentz_mc.py
python lorentz_nn.py
